Pentagon Functions for Two-Loop Leading-Colour $pp\to t\bar{t}H$ Amplitudes with a Light-Quark Loop

We present a basis of special functions and an efficient numerical implementation for the planar two-loop master integrals that enter the leading-colour amplitudes for $pp\to t\bar{t}H$ with a closed light-quark loop. We provide analytic results for the special functions at transcendental weight one and two in terms of logarithms and dilogarithms, while higher weights are evaluated as one-fold integrals. We focus on the nested roots that arise, studying their analytic structure on the physical region and constructing numerically stable representations of letters and $\mathrm{d}\log$ forms that involve them. We find that a number of $\mathrm{d}\log$ forms have an antiderivative that cannot be represented by a single logarithm over the physical region and tackle them numerically with adaptive Chebyshev approximation. We implement the functions in \texttt{C++} as an extension of the \texttt{PentagonFunctions++} library. We study the performance of our implementation over physical phase-space points and find that the evaluation is accurate and fast enough for phenomenological application. This provides an important building block for NNLO studies of $t\bar{t}H$ production at the LHC.

==> ancillary/alphabet.m <==
(* ::Package:: *)

{
ww[1] -> qsq + v12, 
ww[2] -> qsq + v23, 
ww[3] -> v34, 
ww[4] -> v15, 
ww[5] -> v45, 
ww[6] -> mTsq, 
ww[7] -> (qsq + sqrtC1)/(qsq - sqrtC1), 
ww[8] -> qsq, 
ww[9] -> mTsq + qsq + v12, 
ww[10] -> mTsq + qsq + v23, 
ww[11] -> mTsq + v34, 
ww[12] -> mTsq + v15, 
ww[13] -> -qsq + v15 - v23 - v34, 
ww[14] -> -qsq - v12 - v15 + v34, 
ww[15] -> qsq - v15 + v23 - v45, 
ww[16] -> qsq + v12 - v34 - v45, 
ww[17] -> v34 + v45, 
ww[18] -> v15 + v45, 
ww[19] -> qsq + v12 - v34, 
ww[20] -> qsq - v15 + v23, 
ww[21] -> v15*(qsq - v15 + v23) - (mTsq + v15)*v45, 
ww[22] -> (qsq + v12 - v34)*v34 - (mTsq + v34)*v45, 
ww[23] -> -(v15*(qsq + v23)) + mTsq*v45, 
ww[24] -> (-qsq - v12)*v34 + mTsq*v45, 
ww[25] -> -(qsq*v15^2) - v12*v15*(qsq + v12 + v15 - v34) - mTsq*(qsq + v12 + v15 - v34)^2, 
ww[26] -> -(qsq*v34^2) - v23*v34*(qsq - v15 + v23 + v34) - mTsq*(qsq - v15 + v23 + v34)^2, 
ww[27] -> -(mTsq*(qsq - v15 + v23 + v34)^2) - v12*(qsq - v15 + v23 + v34)*(qsq - v15 + v23 - v45) - qsq*(qsq - v15 + v23 - v45)^2, 
ww[28] -> -(mTsq*(qsq + v12 + v15 - v34)^2) - v23*(qsq + v12 + v15 - v34)*(qsq + v12 - v34 - v45) - qsq*(qsq + v12 - v34 - v45)^2, 
ww[29] -> mTsq*(v15 - v34)^2 + qsq*v15*v34, 
ww[30] -> qsq^2*(mTsq - v15) + 2*mTsq*qsq*(v12 + v15 - v34) + mTsq*(v12 + v15 - v34)^2 + qsq*v15*(-v12 + v34), 
ww[31] -> mTsq*(qsq - v15 + v23)^2 - (-2*mTsq + qsq)*(qsq - v15 + v23)* v34 + mTsq*v34^2, 
ww[32] -> qsq^3 + mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45) + 2*qsq^2*(2*mTsq + v12 + v23 - v45) + qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 2*(v12 + v23)*v45 + v45^2), 
ww[33] -> (qsq + v12)*v15*(qsq + v23)*v34 - (mTsq*(v15 - v34)^2 + qsq*v15*v34)*v45, 
ww[34] -> qsq^4*(mTsq - v15)*(mTsq - v34) + mTsq^2*(v12 + v15 - v34)^2*(-v15 + v23 + v34)^2 + qsq^3*(2*mTsq^2*(v12 + v23) + v15*v34*(v12 - v15 + v23 - v34 - 2*v45) + mTsq*(-(v15*(v12 - 2*v15 + 2*v23)) - (2*(v12 + v15) + v23)*v34 + 2*v34^2 + (v15 + v34)*v45)) + 
       qsq^2*(mTsq^2*(v12^2 - 2*v15^2 + 2*v15*v23 + v23^2 + 4*v15*v34 - 
           2*v23*v34 - 2*v34^2 + 2*v12*(-v15 + 2*v23 + v34)) + 
         v15*v34*(v15 - v23 + v45)*(-v12 + v34 + v45) + 
         mTsq*(v15*(v15 - v23)*(2*v12 - v15 + v23) - 
           (v12^2 - v15*(v15 - 2*v23) + 2*v12*(v15 + v23))*v34 + 
           (2*v12 + v15 + 2*v23)*v34^2 - v34^3 + (v15*(v12 - 2*v15 + v23) + 
             (v12 + 4*v15 + v23)*v34 - 2*v34^2)*v45)) + 
       mTsq*qsq*(v12^2*(v15 - v23)*v34 + 2*mTsq*(v12 + v23)*(v12 + v15 - v34)*
          (-v15 + v23 + v34) + v34*(v15*(2*v15^2 - 3*v15*v23 + v23^2) + 
           4*v15*(-v15 + v23)*v34 + (2*v15 - v23)*v34^2) + 
         (v15 - v34)^2*(v15 - v23 + v34)*v45 + (v15 - v34)^2*v45^2 - 
         v12*(v15^3 + v15^2*(-2*v23 - 4*v34 + v45) + 
           v15*(v23^2 + 4*v23*v34 + 3*v34^2 - (v23 + 2*v34)*v45) + 
           v34*(v34*v45 - v23*(2*v34 + v45)))), 
     ww[35] -> (sqrtG1 - v12)/(-sqrtG1 - v12), 
     ww[36] -> (-sqrtG2 + v23)/(sqrtG2 + v23), 
     ww[37] -> (2*mTsq - sqrtG1 + v12)/(2*mTsq + sqrtG1 + v12), 
     ww[38] -> (2*mTsq - sqrtG2 + v23)/(2*mTsq + sqrtG2 + v23), 
     ww[39] -> (qsq - sqrtG3 + v23 + v45)/(qsq + sqrtG3 + v23 + v45), 
     ww[40] -> (qsq - sqrtG4 + v12 + v45)/(qsq + sqrtG4 + v12 + v45), 
     ww[41] -> (2*mTsq + qsq + sqrtG3 + v23 - v45)/(2*mTsq + qsq - sqrtG3 + 
        v23 - v45), ww[42] -> (2*mTsq + qsq + sqrtG4 + v12 - v45)/
       (2*mTsq + qsq - sqrtG4 + v12 - v45), 
     ww[43] -> (qsq + sqrtG3 - 2*v15 + v23 - v45)/(qsq - sqrtG3 - 2*v15 + 
        v23 - v45), ww[44] -> (qsq - sqrtG4 + v12 - 2*v34 - v45)/
       (qsq + sqrtG4 + v12 - 2*v34 - v45), 
     ww[45] -> (qsq + sqrtG5 + v15 - v34)/(qsq - sqrtG5 + v15 - v34), 
     ww[46] -> (qsq + sqrtG5 - v15 + v34)/(qsq - sqrtG5 - v15 + v34), 
     ww[47] -> (2*qsq + sqrtR1 + v12 + v23)/(2*qsq - sqrtR1 + v12 + v23), 
     ww[48] -> (2*mTsq*qsq + (-sqrtG1 + v12)*v15 + 2*mTsq*(v12 + v15 - v34))/
       (2*mTsq*qsq + (sqrtG1 + v12)*v15 + 2*mTsq*(v12 + v15 - v34)), 
     ww[49] -> (2*mTsq*qsq + (-sqrtG2 + v23)*v34 + 2*mTsq*(-v15 + v23 + v34))/
       (2*mTsq*qsq + (sqrtG2 + v23)*v34 + 2*mTsq*(-v15 + v23 + v34)), 
     ww[50] -> (qsq*(2*mTsq + v12) + 2*mTsq*(-v15 + v23 + v34) - 
        sqrtG1*(qsq - v15 + v23 - v45) - v12*(v15 - v23 + v45))/
       (qsq*(2*mTsq + v12) + 2*mTsq*(-v15 + v23 + v34) - 
        v12*(v15 - v23 + v45) - sqrtG1*(-qsq + v15 - v23 + v45)), 
     ww[51] -> (qsq*(2*mTsq + v23) + 2*mTsq*(v12 + v15 - v34) + 
        v23*(v12 - v34 - v45) - sqrtG2*(qsq + v12 - v34 - v45))/
       (qsq*(2*mTsq + v23) + 2*mTsq*(v12 + v15 - v34) + 
        v23*(v12 - v34 - v45) - sqrtG2*(-qsq - v12 + v34 + v45)), 
     ww[52] -> (qsq*v15 - sqrtG5*v15 - (2*mTsq + v15)*(v15 - v34))/
       (qsq*v15 + sqrtG5*v15 - (2*mTsq + v15)*(v15 - v34)), 
     ww[53] -> (-(sqrtG5*v15) + qsq*(2*mTsq + v15) + 
        2*mTsq*(v12 + v15 - v34) + v15*(2*v12 + v15 - v34))/
       (sqrtG5*v15 + qsq*(2*mTsq + v15) + 2*mTsq*(v12 + v15 - v34) + 
        v15*(2*v12 + v15 - v34)), ww[54] -> 
      (-(sqrtG5*v34) + qsq*(2*mTsq + v34) + 2*mTsq*(-v15 + v23 + v34) + 
        v34*(-v15 + 2*v23 + v34))/(sqrtG5*v34 + qsq*(2*mTsq + v34) + 
        2*mTsq*(-v15 + v23 + v34) + v34*(-v15 + 2*v23 + v34)), 
     ww[55] -> (-2*mTsq*v15 + qsq*v15 - sqrtC1*v15 + 2*mTsq*v34)/
       (-2*mTsq*v15 + qsq*v15 + sqrtC1*v15 + 2*mTsq*v34), 
     ww[56] -> (qsq*(qsq + v12 - v15 - v34) - sqrtC1*(qsq + v12 + v15 - v34))/
       (qsq*(qsq + v12 - v15 - v34) + sqrtC1*(qsq + v12 + v15 - v34)), 
     ww[57] -> (qsq*(qsq - v15 + v23 - v34) - sqrtC1*(qsq - v15 + v23 + v34))/
       (qsq*(qsq - v15 + v23 - v34) + sqrtC1*(qsq - v15 + v23 + v34)), 
     ww[58] -> -((sqrtC2 - (qsq + v12)*(qsq + v23) + qsq*v45)/
        (sqrtC2 + (qsq + v12)*(qsq + v23) - qsq*v45)), 
     ww[59] -> (qsq^2 + sqrtD5 + qsq*v12 - qsq*v15 - v12*v15 + qsq*v23 + 
        v12*v23 - qsq*v34 + 2*v15*v34 - v23*v34 + 2*mTsq*v45 - qsq*v45 + 
        v15*v45 + v34*v45)/(qsq^2 - sqrtD5 + qsq*v12 - qsq*v15 - v12*v15 + 
        qsq*v23 + v12*v23 - qsq*v34 + 2*v15*v34 - v23*v34 + 2*mTsq*v45 - 
        qsq*v45 + v15*v45 + v34*v45), ww[60] -> 
      (qsq^2*(2*mTsq - v15 - v34) - 2*mTsq*(v12 + v15 - v34)*
         (v15 - v23 - v34) + sqrtC1*(-v15^2 + qsq*(v15 - v34) + 
          v15*(v23 - v45) + v34*(-v12 + v34 + v45)) + 
        qsq*(v15^2 + 2*mTsq*(v12 + v23) + v15*(-v23 + v45) + 
          v34*(-v12 + v34 + v45)))/(qsq^2*(2*mTsq - v15 - v34) - 
        2*mTsq*(v12 + v15 - v34)*(v15 - v23 - v34) + 
        sqrtC1*(v15^2 + qsq*(-v15 + v34) + v15*(-v23 + v45) - 
          v34*(-v12 + v34 + v45)) + qsq*(v15^2 + 2*mTsq*(v12 + v23) + 
          v15*(-v23 + v45) + v34*(-v12 + v34 + v45))), 
     ww[61] -> (qsq^2*v15 - sqrtC2*v15 + v12*v15*v23 + 
        qsq*v15*(v12 + v23 - v45) + 2*mTsq*(v15 - v34)*v45)/
       (qsq^2*v15 + sqrtC2*v15 + v12*v15*v23 + qsq*v15*(v12 + v23 - v45) + 
        2*mTsq*(v15 - v34)*v45), ww[62] -> 
      (qsq^2*v34 - sqrtR2*v34 + qsq*v12*v34 + qsq*v23*v34 + v12*v23*v34 - 
        qsq*v34^2 - v23*v34^2 - 2*mTsq*v15*v45 + 2*mTsq*v34*v45 - 
        qsq*v34*v45)/(qsq^2*v34 + sqrtR2*v34 + qsq*v12*v34 + qsq*v23*v34 + 
        v12*v23*v34 - qsq*v34^2 - v23*v34^2 - 2*mTsq*v15*v45 + 
        2*mTsq*v34*v45 - qsq*v34*v45), 
     ww[63] -> (qsq^2*v15 - sqrtR3*v15 + qsq*v12*v15 - qsq*v15^2 - 
        v12*v15^2 + qsq*v15*v23 + v12*v15*v23 + 2*mTsq*v15*v45 - 
        qsq*v15*v45 - 2*mTsq*v34*v45)/(qsq^2*v15 + sqrtR3*v15 + qsq*v12*v15 - 
        qsq*v15^2 - v12*v15^2 + qsq*v15*v23 + v12*v15*v23 + 2*mTsq*v15*v45 - 
        qsq*v15*v45 - 2*mTsq*v34*v45), 
     ww[64] -> (2*mTsq*qsq^2 + qsq^3 + qsq*sqrtR2 + 4*mTsq*qsq*v12 + 
        2*qsq^2*v12 + sqrtR2*v12 + 2*mTsq*v12^2 + qsq*v12^2 + 
        4*mTsq*qsq*v15 - qsq^2*v15 + sqrtR2*v15 + 4*mTsq*v12*v15 - 
        qsq*v12*v15 + 2*mTsq*v15^2 + qsq^2*v23 + 2*qsq*v12*v23 + v12^2*v23 + 
        qsq*v15*v23 + v12*v15*v23 - 4*mTsq*qsq*v34 - 2*qsq^2*v34 - 
        sqrtR2*v34 - 4*mTsq*v12*v34 - 2*qsq*v12*v34 - 4*mTsq*v15*v34 + 
        qsq*v15*v34 - 2*qsq*v23*v34 - 2*v12*v23*v34 - v15*v23*v34 + 
        2*mTsq*v34^2 + qsq*v34^2 + v23*v34^2 - qsq^2*v45 - qsq*v12*v45 + 
        qsq*v15*v45 + qsq*v34*v45)/(2*mTsq*qsq^2 + qsq^3 - qsq*sqrtR2 + 
        4*mTsq*qsq*v12 + 2*qsq^2*v12 - sqrtR2*v12 + 2*mTsq*v12^2 + 
        qsq*v12^2 + 4*mTsq*qsq*v15 - qsq^2*v15 - sqrtR2*v15 + 
        4*mTsq*v12*v15 - qsq*v12*v15 + 2*mTsq*v15^2 + qsq^2*v23 + 
        2*qsq*v12*v23 + v12^2*v23 + qsq*v15*v23 + v12*v15*v23 - 
        4*mTsq*qsq*v34 - 2*qsq^2*v34 + sqrtR2*v34 - 4*mTsq*v12*v34 - 
        2*qsq*v12*v34 - 4*mTsq*v15*v34 + qsq*v15*v34 - 2*qsq*v23*v34 - 
        2*v12*v23*v34 - v15*v23*v34 + 2*mTsq*v34^2 + qsq*v34^2 + v23*v34^2 - 
        qsq^2*v45 - qsq*v12*v45 + qsq*v15*v45 + qsq*v34*v45), 
     ww[65] -> (2*mTsq*qsq^2 + qsq^3 + qsq*sqrtR3 + qsq^2*v12 - 
        4*mTsq*qsq*v15 - 2*qsq^2*v15 - sqrtR3*v15 - 2*qsq*v12*v15 + 
        2*mTsq*v15^2 + qsq*v15^2 + v12*v15^2 + 4*mTsq*qsq*v23 + 2*qsq^2*v23 + 
        sqrtR3*v23 + 2*qsq*v12*v23 - 4*mTsq*v15*v23 - 2*qsq*v15*v23 - 
        2*v12*v15*v23 + 2*mTsq*v23^2 + qsq*v23^2 + v12*v23^2 + 
        4*mTsq*qsq*v34 - qsq^2*v34 + sqrtR3*v34 + qsq*v12*v34 - 
        4*mTsq*v15*v34 + qsq*v15*v34 - v12*v15*v34 + 4*mTsq*v23*v34 - 
        qsq*v23*v34 + v12*v23*v34 + 2*mTsq*v34^2 - qsq^2*v45 + qsq*v15*v45 - 
        qsq*v23*v45 + qsq*v34*v45)/(2*mTsq*qsq^2 + qsq^3 - qsq*sqrtR3 + 
        qsq^2*v12 - 4*mTsq*qsq*v15 - 2*qsq^2*v15 + sqrtR3*v15 - 
        2*qsq*v12*v15 + 2*mTsq*v15^2 + qsq*v15^2 + v12*v15^2 + 
        4*mTsq*qsq*v23 + 2*qsq^2*v23 - sqrtR3*v23 + 2*qsq*v12*v23 - 
        4*mTsq*v15*v23 - 2*qsq*v15*v23 - 2*v12*v15*v23 + 2*mTsq*v23^2 + 
        qsq*v23^2 + v12*v23^2 + 4*mTsq*qsq*v34 - qsq^2*v34 - sqrtR3*v34 + 
        qsq*v12*v34 - 4*mTsq*v15*v34 + qsq*v15*v34 - v12*v15*v34 + 
        4*mTsq*v23*v34 - qsq*v23*v34 + v12*v23*v34 + 2*mTsq*v34^2 - 
        qsq^2*v45 + qsq*v15*v45 - qsq*v23*v45 + qsq*v34*v45), 
     ww[66] -> (-(qsq^2*v15) - sqrtR2*v15 - qsq*v12*v15 - qsq*v15*v23 - 
        v12*v15*v23 + qsq*v15*v34 + v15*v23*v34 + 2*mTsq*qsq*v45 + 
        qsq^2*v45 - sqrtR2*v45 + 2*mTsq*v12*v45 + qsq*v12*v45 + 
        2*mTsq*v15*v45 + qsq*v15*v45 + qsq*v23*v45 + v12*v23*v45 + 
        2*v15*v23*v45 - 2*mTsq*v34*v45 - qsq*v34*v45 - v23*v34*v45 - 
        qsq*v45^2)/(-(qsq^2*v15) + sqrtR2*v15 - qsq*v12*v15 - qsq*v15*v23 - 
        v12*v15*v23 + qsq*v15*v34 + v15*v23*v34 + 2*mTsq*qsq*v45 + 
        qsq^2*v45 + sqrtR2*v45 + 2*mTsq*v12*v45 + qsq*v12*v45 + 
        2*mTsq*v15*v45 + qsq*v15*v45 + qsq*v23*v45 + v12*v23*v45 + 
        2*v15*v23*v45 - 2*mTsq*v34*v45 - qsq*v34*v45 - v23*v34*v45 - 
        qsq*v45^2), ww[67] -> (-(qsq^2*v34) - sqrtR3*v34 - qsq*v12*v34 + 
        qsq*v15*v34 + v12*v15*v34 - qsq*v23*v34 - v12*v23*v34 + 
        2*mTsq*qsq*v45 + qsq^2*v45 - sqrtR3*v45 + qsq*v12*v45 - 
        2*mTsq*v15*v45 - qsq*v15*v45 - v12*v15*v45 + 2*mTsq*v23*v45 + 
        qsq*v23*v45 + v12*v23*v45 + 2*mTsq*v34*v45 + qsq*v34*v45 + 
        2*v12*v34*v45 - qsq*v45^2)/(-(qsq^2*v34) + sqrtR3*v34 - qsq*v12*v34 + 
        qsq*v15*v34 + v12*v15*v34 - qsq*v23*v34 - v12*v23*v34 + 
        2*mTsq*qsq*v45 + qsq^2*v45 + sqrtR3*v45 + qsq*v12*v45 - 
        2*mTsq*v15*v45 - qsq*v15*v45 - v12*v15*v45 + 2*mTsq*v23*v45 + 
        qsq*v23*v45 + v12*v23*v45 + 2*mTsq*v34*v45 + qsq*v34*v45 + 
        2*v12*v34*v45 - qsq*v45^2), ww[68] -> 
      (qsq^3 + qsq*sqrtR2 + 2*qsq^2*v12 + sqrtR2*v12 + qsq*v12^2 + 
        qsq^2*v23 + 2*qsq*v12*v23 + v12^2*v23 - 2*qsq^2*v34 - sqrtR2*v34 - 
        2*qsq*v12*v34 - 2*qsq*v23*v34 - 2*v12*v23*v34 + qsq*v34^2 + 
        v23*v34^2 + 2*mTsq*qsq*v45 - 2*qsq^2*v45 - sqrtR2*v45 + 
        2*mTsq*v12*v45 - 2*qsq*v12*v45 + 2*mTsq*v15*v45 - qsq*v23*v45 - 
        v12*v23*v45 - 2*mTsq*v34*v45 + 2*qsq*v34*v45 + v23*v34*v45 + 
        qsq*v45^2)/(qsq^3 - qsq*sqrtR2 + 2*qsq^2*v12 - sqrtR2*v12 + 
        qsq*v12^2 + qsq^2*v23 + 2*qsq*v12*v23 + v12^2*v23 - 2*qsq^2*v34 + 
        sqrtR2*v34 - 2*qsq*v12*v34 - 2*qsq*v23*v34 - 2*v12*v23*v34 + 
        qsq*v34^2 + v23*v34^2 + 2*mTsq*qsq*v45 - 2*qsq^2*v45 + sqrtR2*v45 + 
        2*mTsq*v12*v45 - 2*qsq*v12*v45 + 2*mTsq*v15*v45 - qsq*v23*v45 - 
        v12*v23*v45 - 2*mTsq*v34*v45 + 2*qsq*v34*v45 + v23*v34*v45 + 
        qsq*v45^2), ww[69] -> (qsq^3 + qsq*sqrtR3 + qsq^2*v12 - 2*qsq^2*v15 - 
        sqrtR3*v15 - 2*qsq*v12*v15 + qsq*v15^2 + v12*v15^2 + 2*qsq^2*v23 + 
        sqrtR3*v23 + 2*qsq*v12*v23 - 2*qsq*v15*v23 - 2*v12*v15*v23 + 
        qsq*v23^2 + v12*v23^2 + 2*mTsq*qsq*v45 - 2*qsq^2*v45 - sqrtR3*v45 - 
        qsq*v12*v45 - 2*mTsq*v15*v45 + 2*qsq*v15*v45 + v12*v15*v45 + 
        2*mTsq*v23*v45 - 2*qsq*v23*v45 - v12*v23*v45 + 2*mTsq*v34*v45 + 
        qsq*v45^2)/(qsq^3 - qsq*sqrtR3 + qsq^2*v12 - 2*qsq^2*v15 + 
        sqrtR3*v15 - 2*qsq*v12*v15 + qsq*v15^2 + v12*v15^2 + 2*qsq^2*v23 - 
        sqrtR3*v23 + 2*qsq*v12*v23 - 2*qsq*v15*v23 - 2*v12*v15*v23 + 
        qsq*v23^2 + v12*v23^2 + 2*mTsq*qsq*v45 - 2*qsq^2*v45 + sqrtR3*v45 - 
        qsq*v12*v45 - 2*mTsq*v15*v45 + 2*qsq*v15*v45 + v12*v15*v45 + 
        2*mTsq*v23*v45 - 2*qsq*v23*v45 - v12*v23*v45 + 2*mTsq*v34*v45 + 
        qsq*v45^2), ww[70] -> (qsq^3 + qsq*sqrtD5 + qsq^2*v12 - 2*qsq^2*v15 - 
        sqrtD5*v15 - 2*qsq*v12*v15 + qsq*v15^2 + v12*v15^2 + 2*qsq^2*v23 + 
        sqrtD5*v23 + 2*qsq*v12*v23 - 2*qsq*v15*v23 - 2*v12*v15*v23 + 
        qsq*v23^2 + v12*v23^2 - qsq^2*v34 + qsq*v15*v34 - 2*qsq*v23*v34 + 
        v15*v23*v34 - v23^2*v34 + 2*mTsq*qsq*v45 - 2*qsq^2*v45 - sqrtD5*v45 - 
        qsq*v12*v45 - 2*mTsq*v15*v45 + qsq*v15*v45 + v12*v15*v45 + 
        v15^2*v45 + 2*mTsq*v23*v45 - 2*qsq*v23*v45 - v12*v23*v45 - 
        v15*v23*v45 + 2*mTsq*v34*v45 + 2*qsq*v34*v45 - v15*v34*v45 + 
        2*v23*v34*v45 + qsq*v45^2 + v15*v45^2 - v34*v45^2)/
       (qsq^3 - qsq*sqrtD5 + qsq^2*v12 - 2*qsq^2*v15 + sqrtD5*v15 - 
        2*qsq*v12*v15 + qsq*v15^2 + v12*v15^2 + 2*qsq^2*v23 - sqrtD5*v23 + 
        2*qsq*v12*v23 - 2*qsq*v15*v23 - 2*v12*v15*v23 + qsq*v23^2 + 
        v12*v23^2 - qsq^2*v34 + qsq*v15*v34 - 2*qsq*v23*v34 + v15*v23*v34 - 
        v23^2*v34 + 2*mTsq*qsq*v45 - 2*qsq^2*v45 + sqrtD5*v45 - qsq*v12*v45 - 
        2*mTsq*v15*v45 + qsq*v15*v45 + v12*v15*v45 + v15^2*v45 + 
        2*mTsq*v23*v45 - 2*qsq*v23*v45 - v12*v23*v45 - v15*v23*v45 + 
        2*mTsq*v34*v45 + 2*qsq*v34*v45 - v15*v34*v45 + 2*v23*v34*v45 + 
        qsq*v45^2 + v15*v45^2 - v34*v45^2), 
     ww[71] -> (2*mTsq*qsq^2 + qsq^3 - qsq*sqrtD5 + qsq^2*v12 - 
        4*mTsq*qsq*v15 - 2*qsq^2*v15 + sqrtD5*v15 - 2*qsq*v12*v15 + 
        2*mTsq*v15^2 + qsq*v15^2 + v12*v15^2 + 4*mTsq*qsq*v23 + 2*qsq^2*v23 - 
        sqrtD5*v23 + 2*qsq*v12*v23 - 4*mTsq*v15*v23 - 2*qsq*v15*v23 - 
        2*v12*v15*v23 + 2*mTsq*v23^2 + qsq*v23^2 + v12*v23^2 + 
        4*mTsq*qsq*v34 - sqrtD5*v34 + qsq*v12*v34 - 4*mTsq*v15*v34 - 
        v12*v15*v34 + 4*mTsq*v23*v34 + qsq*v23*v34 + v12*v23*v34 - 
        v15*v23*v34 + v23^2*v34 + 2*mTsq*v34^2 + qsq*v34^2 + v23*v34^2 - 
        qsq^2*v45 + 2*qsq*v15*v45 - v15^2*v45 - qsq*v23*v45 + v15*v23*v45 + 
        2*v15*v34*v45 - v23*v34*v45 - v34^2*v45)/(2*mTsq*qsq^2 + qsq^3 + 
        qsq*sqrtD5 + qsq^2*v12 - 4*mTsq*qsq*v15 - 2*qsq^2*v15 - sqrtD5*v15 - 
        2*qsq*v12*v15 + 2*mTsq*v15^2 + qsq*v15^2 + v12*v15^2 + 
        4*mTsq*qsq*v23 + 2*qsq^2*v23 + sqrtD5*v23 + 2*qsq*v12*v23 - 
        4*mTsq*v15*v23 - 2*qsq*v15*v23 - 2*v12*v15*v23 + 2*mTsq*v23^2 + 
        qsq*v23^2 + v12*v23^2 + 4*mTsq*qsq*v34 + sqrtD5*v34 + qsq*v12*v34 - 
        4*mTsq*v15*v34 - v12*v15*v34 + 4*mTsq*v23*v34 + qsq*v23*v34 + 
        v12*v23*v34 - v15*v23*v34 + v23^2*v34 + 2*mTsq*v34^2 + qsq*v34^2 + 
        v23*v34^2 - qsq^2*v45 + 2*qsq*v15*v45 - v15^2*v45 - qsq*v23*v45 + 
        v15*v23*v45 + 2*v15*v34*v45 - v23*v34*v45 - v34^2*v45), 
     ww[72] -> (qsq^2*v15 + sqrtD5*v15 + qsq*v12*v15 - qsq*v15^2 - 
        v12*v15^2 + qsq*v15*v23 + v12*v15*v23 - qsq*v15*v34 - v15*v23*v34 - 
        2*mTsq*qsq*v45 - 2*mTsq*v12*v45 - 2*mTsq*v15*v45 - qsq*v15*v45 - 
        2*v12*v15*v45 - v15^2*v45 + 2*mTsq*v34*v45 + v15*v34*v45)/
       (qsq^2*v15 - sqrtD5*v15 + qsq*v12*v15 - qsq*v15^2 - v12*v15^2 + 
        qsq*v15*v23 + v12*v15*v23 - qsq*v15*v34 - v15*v23*v34 - 
        2*mTsq*qsq*v45 - 2*mTsq*v12*v45 - 2*mTsq*v15*v45 - qsq*v15*v45 - 
        2*v12*v15*v45 - v15^2*v45 + 2*mTsq*v34*v45 + v15*v34*v45), 
     ww[73] -> (2*mTsq*qsq^2 + qsq^3 + qsq*sqrtD5 + 4*mTsq*qsq*v12 + 
        2*qsq^2*v12 + sqrtD5*v12 + 2*mTsq*v12^2 + qsq*v12^2 + 
        4*mTsq*qsq*v15 + sqrtD5*v15 + 4*mTsq*v12*v15 + qsq*v12*v15 + 
        v12^2*v15 + 2*mTsq*v15^2 + qsq*v15^2 + v12*v15^2 + qsq^2*v23 + 
        2*qsq*v12*v23 + v12^2*v23 + qsq*v15*v23 + v12*v15*v23 - 
        4*mTsq*qsq*v34 - 2*qsq^2*v34 - sqrtD5*v34 - 4*mTsq*v12*v34 - 
        2*qsq*v12*v34 - 4*mTsq*v15*v34 - v12*v15*v34 - 2*qsq*v23*v34 - 
        2*v12*v23*v34 - v15*v23*v34 + 2*mTsq*v34^2 + qsq*v34^2 + v23*v34^2 - 
        qsq^2*v45 - qsq*v12*v45 - v12*v15*v45 - v15^2*v45 + 2*qsq*v34*v45 + 
        v12*v34*v45 + 2*v15*v34*v45 - v34^2*v45)/(2*mTsq*qsq^2 + qsq^3 - 
        qsq*sqrtD5 + 4*mTsq*qsq*v12 + 2*qsq^2*v12 - sqrtD5*v12 + 
        2*mTsq*v12^2 + qsq*v12^2 + 4*mTsq*qsq*v15 - sqrtD5*v15 + 
        4*mTsq*v12*v15 + qsq*v12*v15 + v12^2*v15 + 2*mTsq*v15^2 + qsq*v15^2 + 
        v12*v15^2 + qsq^2*v23 + 2*qsq*v12*v23 + v12^2*v23 + qsq*v15*v23 + 
        v12*v15*v23 - 4*mTsq*qsq*v34 - 2*qsq^2*v34 + sqrtD5*v34 - 
        4*mTsq*v12*v34 - 2*qsq*v12*v34 - 4*mTsq*v15*v34 - v12*v15*v34 - 
        2*qsq*v23*v34 - 2*v12*v23*v34 - v15*v23*v34 + 2*mTsq*v34^2 + 
        qsq*v34^2 + v23*v34^2 - qsq^2*v45 - qsq*v12*v45 - v12*v15*v45 - 
        v15^2*v45 + 2*qsq*v34*v45 + v12*v34*v45 + 2*v15*v34*v45 - v34^2*v45), 
     ww[74] -> (qsq^2*v15 + sqrtD5*v15 + qsq*v12*v15 - qsq*v15^2 - 
        v12*v15^2 + qsq*v15*v23 + v12*v15*v23 + qsq*v15*v34 + v15*v23*v34 + 
        2*mTsq*v15*v45 - qsq*v15*v45 + v15^2*v45 - 2*mTsq*v34*v45 - 
        v15*v34*v45)/(qsq^2*v15 - sqrtD5*v15 + qsq*v12*v15 - qsq*v15^2 - 
        v12*v15^2 + qsq*v15*v23 + v12*v15*v23 + qsq*v15*v34 + v15*v23*v34 + 
        2*mTsq*v15*v45 - qsq*v15*v45 + v15^2*v45 - 2*mTsq*v34*v45 - 
        v15*v34*v45), ww[75] -> (mTsq*qsq^4*(-2*mTsq + v15 + v34) + 
        sqrtD5*(mTsq*qsq^2*(v15 - v34) + mTsq*qsq*(v12 + v23)*(v15 - v34) - 
          mTsq*(v15 - v34)*(v12 + v15 - v34)*(v15 - v23 - v34) + 
          qsq*v15*v34*(-v12 - v15 + v23 + v34)) - mTsq*(v12 + v15 - v34)*
         (v15 - v23 - v34)*(v12*v15*(v15 - v23) + 2*mTsq*(v12 + v15 - v34)*
           (v15 - v23 - v34) - v12*(v15 + v23)*v34 - (v15 - v34)*
           (v23*v34 + v15*v45 - v34*v45)) + qsq^3*(-4*mTsq^2*(v12 + v23) + 
          v15*v34*(v12 + v15 + v23 + v34) - mTsq*(3*v15^2 + 
            v34*(-2*v12 + 3*v34 + v45) + v15*(-2*(v23 + v34) + v45))) + 
        qsq*(-4*mTsq^2*(v12 + v23)*(v12 + v15 - v34)*(-v15 + v23 + v34) + 
          v15*v34*(v12^2*(-v15 + v23) + (v15 - v23 - v34)*
             (v23*v34 + (v15 - v34)*v45) + v12*(-v15^2 + v23^2 - 
              (2*v23 + v34)*v45 + v15*(v34 + v45))) + 
          mTsq*(-v15^4 + v12^2*(2*v15*(v15 - v23) - 3*v15*v34 - v34^2) + 
            2*v12*(v15^3 + v15*v34*(2*v23 + v34) - v15^2*(v23 + 3*v34) + 
              v34*(-v23^2 - v23*v34 + v34^2)) + v15^3*(2*v23 - v45) - 
            v12*v23*(v15 + v34)*v45 + v15*v34*(-3*v23*(v23 + 2*v34) + 
              v34*v45) - v34^2*(-2*v23^2 - 2*v23*v34 + v34*(v34 + v45)) + 
            v15^2*(-v23^2 + 2*v23*v34 + v34*(2*v34 + v45)))) - 
        qsq^2*(2*mTsq^2*(v12^2 - 2*v15^2 + v23^2 - 2*v23*v34 - 2*v34^2 + 
            2*v12*(-v15 + 2*v23 + v34) + 2*v15*(v23 + 2*v34)) + 
          v15*v34*(v15^2 - (v12 + v23)^2 + v34^2 + (v12 + v15 + v23 + v34)*
             v45) + mTsq*(-3*v15^3 + v12^2*(v15 - v34) + 
            v15^2*(4*v23 + 3*v34 - v45) + v34*(v23^2 + v23*(v34 + v45) - 
              v34*(3*v34 + v45)) + v12*(v15^2 + v15*(-v34 + v45) + 
              v34*(4*v34 + v45)) + v15*(-v23^2 + v23*(-v34 + v45) + 
              v34*(3*v34 + 2*v45)))))/(mTsq*qsq^4*(-2*mTsq + v15 + v34) + 
        sqrtD5*(-(mTsq*qsq*(v12 + v23)*(v15 - v34)) + mTsq*(v15 - v34)*
           (v12 + v15 - v34)*(v15 - v23 - v34) + qsq*v15*(v12 + v15 - v23 - 
            v34)*v34 + mTsq*qsq^2*(-v15 + v34)) - mTsq*(v12 + v15 - v34)*
         (v15 - v23 - v34)*(v12*v15*(v15 - v23) + 2*mTsq*(v12 + v15 - v34)*
           (v15 - v23 - v34) - v12*(v15 + v23)*v34 - (v15 - v34)*
           (v23*v34 + v15*v45 - v34*v45)) + qsq^3*(-4*mTsq^2*(v12 + v23) + 
          v15*v34*(v12 + v15 + v23 + v34) - mTsq*(3*v15^2 + 
            v34*(-2*v12 + 3*v34 + v45) + v15*(-2*(v23 + v34) + v45))) + 
        qsq*(-4*mTsq^2*(v12 + v23)*(v12 + v15 - v34)*(-v15 + v23 + v34) + 
          v15*v34*(v12^2*(-v15 + v23) + (v15 - v23 - v34)*
             (v23*v34 + (v15 - v34)*v45) + v12*(-v15^2 + v23^2 - 
              (2*v23 + v34)*v45 + v15*(v34 + v45))) + 
          mTsq*(-v15^4 + v12^2*(2*v15*(v15 - v23) - 3*v15*v34 - v34^2) + 
            2*v12*(v15^3 + v15*v34*(2*v23 + v34) - v15^2*(v23 + 3*v34) + 
              v34*(-v23^2 - v23*v34 + v34^2)) + v15^3*(2*v23 - v45) - 
            v12*v23*(v15 + v34)*v45 + v15*v34*(-3*v23*(v23 + 2*v34) + 
              v34*v45) - v34^2*(-2*v23^2 - 2*v23*v34 + v34*(v34 + v45)) + 
            v15^2*(-v23^2 + 2*v23*v34 + v34*(2*v34 + v45)))) - 
        qsq^2*(2*mTsq^2*(v12^2 - 2*v15^2 + v23^2 - 2*v23*v34 - 2*v34^2 + 
            2*v12*(-v15 + 2*v23 + v34) + 2*v15*(v23 + 2*v34)) + 
          v15*v34*(v15^2 - (v12 + v23)^2 + v34^2 + (v12 + v15 + v23 + v34)*
             v45) + mTsq*(-3*v15^3 + v12^2*(v15 - v34) + 
            v15^2*(4*v23 + 3*v34 - v45) + v34*(v23^2 + v23*(v34 + v45) - 
              v34*(3*v34 + v45)) + v12*(v15^2 + v15*(-v34 + v45) + 
              v34*(4*v34 + v45)) + v15*(-v23^2 + v23*(-v34 + v45) + 
              v34*(3*v34 + 2*v45))))), 
     ww[76] -> (-(sqrtG1*sqrtG3) + qsq*(4*mTsq + v12) + v12*v23 + 
        2*mTsq*(v12 + v23) - v12*v45)/(sqrtG1*sqrtG3 + qsq*(4*mTsq + v12) + 
        v12*v23 + 2*mTsq*(v12 + v23) - v12*v45), 
     ww[77] -> (-(sqrtG2*sqrtG4) + v12*v23 + qsq*(4*mTsq + v23) + 
        2*mTsq*(v12 + v23) - v23*v45)/(sqrtG2*sqrtG4 + v12*v23 + 
        qsq*(4*mTsq + v23) + 2*mTsq*(v12 + v23) - v23*v45), 
     ww[78] -> (2*qsq^2 - sqrtG1*sqrtG4 + 2*mTsq*(v12 + v23) + 
        qsq*(4*mTsq + 3*v12 + 2*v23 - 2*v45) + v12*(v12 + 2*v23 - v45))/
       (2*qsq^2 + sqrtG1*sqrtG4 + 2*mTsq*(v12 + v23) + 
        qsq*(4*mTsq + 3*v12 + 2*v23 - 2*v45) + v12*(v12 + 2*v23 - v45)), 
     ww[79] -> (2*qsq^2 - sqrtG2*sqrtG3 + 2*mTsq*(v12 + v23) + 
        qsq*(4*mTsq + 2*v12 + 3*v23 - 2*v45) + v23*(2*v12 + v23 - v45))/
       (2*qsq^2 + sqrtG2*sqrtG3 + 2*mTsq*(v12 + v23) + 
        qsq*(4*mTsq + 2*v12 + 3*v23 - 2*v45) + v23*(2*v12 + v23 - v45)), 
     ww[80] -> (2*qsq^2 - sqrtG1*sqrtG2 + v12*v23 + 
        2*qsq*(2*mTsq + v12 + v23 - v45))/(2*qsq^2 + sqrtG1*sqrtG2 + 
        v12*v23 + 2*qsq*(2*mTsq + v12 + v23 - v45)), 
     ww[81] -> (qsq^2 - sqrtG3*sqrtG4 + v12*v23 + qsq*(v12 + v23) + 
        4*mTsq*v45 + v12*v45 + v23*v45 - v45^2)/(qsq^2 + sqrtG3*sqrtG4 + 
        v12*v23 + qsq*(v12 + v23) + 4*mTsq*v45 + v12*v45 + v23*v45 - v45^2), 
     ww[82] -> (2*qsq^2 + sqrtG1*sqrtR1 + v12*(v12 + v23) + 
        2*qsq*(v12 + v23 - v45))/(2*qsq^2 - sqrtG1*sqrtR1 + v12*(v12 + v23) + 
        2*qsq*(v12 + v23 - v45)), ww[83] -> 
      (2*qsq^2 + sqrtG2*sqrtR1 + v23*(v12 + v23) + 2*qsq*(v12 + v23 - v45))/
       (2*qsq^2 - sqrtG2*sqrtR1 + v23*(v12 + v23) + 2*qsq*(v12 + v23 - v45)), 
     ww[84] -> (2*qsq^2 - sqrtG3*sqrtR1 + v12*v23 + v23^2 + 
        qsq*(v12 + 3*v23 - 2*v45) + v12*v45 - v23*v45)/
       (2*qsq^2 + sqrtG3*sqrtR1 + v12*v23 + v23^2 + 
        qsq*(v12 + 3*v23 - 2*v45) + v12*v45 - v23*v45), 
     ww[85] -> (2*qsq^2 - sqrtG4*sqrtR1 + v12^2 + v12*v23 + 
        qsq*(3*v12 + v23 - 2*v45) - v12*v45 + v23*v45)/
       (2*qsq^2 + sqrtG4*sqrtR1 + v12^2 + v12*v23 + 
        qsq*(3*v12 + v23 - 2*v45) - v12*v45 + v23*v45), 
     ww[86] -> (-(sqrtC2*sqrtG1) + (qsq + v12)*(qsq*(4*mTsq + v12) + 
          v12*v23 + 2*mTsq*(v12 + v23)) - qsq*(4*mTsq + v12)*v45)/
       (sqrtC2*sqrtG1 + (qsq + v12)*(qsq*(4*mTsq + v12) + v12*v23 + 
          2*mTsq*(v12 + v23)) - qsq*(4*mTsq + v12)*v45), 
     ww[87] -> (-(sqrtC2*sqrtG2) + (qsq + v23)*(2*mTsq*(2*qsq + v12) + 
          (2*mTsq + qsq + v12)*v23) - qsq*(4*mTsq + v23)*v45)/
       (sqrtC2*sqrtG2 + (qsq + v23)*(2*mTsq*(2*qsq + v12) + 
          (2*mTsq + qsq + v12)*v23) - qsq*(4*mTsq + v23)*v45), 
     ww[88] -> (-(sqrtC2*sqrtG3) + (qsq + v12)*(qsq + v23)^2 - 
        (2*qsq^2 + 2*mTsq*v12 + qsq*v12 + (-2*mTsq + 2*qsq + v12)*v23)*v45 + 
        qsq*v45^2)/(sqrtC2*sqrtG3 + (qsq + v12)*(qsq + v23)^2 - 
        (2*qsq^2 + 2*mTsq*v12 + qsq*v12 + (-2*mTsq + 2*qsq + v12)*v23)*v45 + 
        qsq*v45^2), ww[89] -> (-(sqrtC2*sqrtG4) + (qsq + v12)^2*(qsq + v23) - 
        (2*(qsq^2 - mTsq*v12 + qsq*v12) + (2*mTsq + qsq + v12)*v23)*v45 + 
        qsq*v45^2)/(sqrtC2*sqrtG4 + (qsq + v12)^2*(qsq + v23) - 
        (2*(qsq^2 - mTsq*v12 + qsq*v12) + (2*mTsq + qsq + v12)*v23)*v45 + 
        qsq*v45^2), ww[90] -> (-(sqrtC1*sqrtC2) + qsq*(qsq + v12)*
         (qsq + v23) - qsq*(-4*mTsq + qsq)*v45)/(sqrtC1*sqrtC2 + 
        qsq*(qsq + v12)*(qsq + v23) - qsq*(-4*mTsq + qsq)*v45), 
     ww[91] -> (-(sqrtD5*sqrtG1) + qsq^2*(4*mTsq + v12 + 2*v15) + 
        2*mTsq*(v12 + v23)*(v12 + v15 - v34) + 
        v12*(2*v15*v23 + v12*(v15 + v23) - v23*v34 - v15*v45 + v34*v45) + 
        qsq*(v12^2 + 2*v15*(v23 - v45) + v12*(3*v15 + v23 - v34 - v45) + 
          2*mTsq*(3*v12 + 2*v15 + v23 - 2*(v34 + v45))))/
       (sqrtD5*sqrtG1 + qsq^2*(4*mTsq + v12 + 2*v15) + 
        2*mTsq*(v12 + v23)*(v12 + v15 - v34) + 
        v12*(2*v15*v23 + v12*(v15 + v23) - v23*v34 - v15*v45 + v34*v45) + 
        qsq*(v12^2 + 2*v15*(v23 - v45) + v12*(3*v15 + v23 - v34 - v45) + 
          2*mTsq*(3*v12 + 2*v15 + v23 - 2*(v34 + v45)))), 
     ww[92] -> (-(sqrtD5*sqrtG2) + 2*mTsq*(v12 + v23)*(-v15 + v23 + v34) + 
        qsq^2*(4*mTsq + v23 + 2*v34) + 
        v23*(v23*v34 + v12*(-v15 + v23 + 2*v34) + v15*v45 - v34*v45) + 
        qsq*(v12*v23 - v15*v23 + v23^2 + 2*v12*v34 + 3*v23*v34 + 
          2*mTsq*(v12 - 2*v15 + 3*v23 + 2*v34 - 2*v45) - (v23 + 2*v34)*v45))/
       (sqrtD5*sqrtG2 + 2*mTsq*(v12 + v23)*(-v15 + v23 + v34) + 
        qsq^2*(4*mTsq + v23 + 2*v34) + 
        v23*(v23*v34 + v12*(-v15 + v23 + 2*v34) + v15*v45 - v34*v45) + 
        qsq*(v12*v23 - v15*v23 + v23^2 + 2*v12*v34 + 3*v23*v34 + 
          2*mTsq*(v12 - 2*v15 + 3*v23 + 2*v34 - 2*v45) - (v23 + 2*v34)*v45)), 
     ww[93] -> (-(sqrtD5*sqrtG3) + (qsq + v23)*
         ((qsq + v12)*(qsq - v15 + v23) - (qsq + v23)*v34) - 
        (2*qsq^2 + 2*mTsq*v12 + qsq*v12 + 4*mTsq*v15 + v12*v15 - 2*mTsq*v23 + 
          2*qsq*v23 + v12*v23 + v15*v23 - 2*(2*mTsq + qsq + v23)*v34)*v45 + 
        (qsq + v15 - v34)*v45^2)/(sqrtD5*sqrtG3 + (qsq + v23)*
         ((qsq + v12)*(qsq - v15 + v23) - (qsq + v23)*v34) - 
        (2*qsq^2 + 2*mTsq*v12 + qsq*v12 + 4*mTsq*v15 + v12*v15 - 2*mTsq*v23 + 
          2*qsq*v23 + v12*v23 + v15*v23 - 2*(2*mTsq + qsq + v23)*v34)*v45 + 
        (qsq + v15 - v34)*v45^2), ww[94] -> 
      (-(sqrtD5*sqrtG4) + (qsq + v12)*((qsq + v12)*(qsq - v15 + v23) - 
          (qsq + v23)*v34) - (2*qsq^2 - 2*v12*v15 + v12*v23 + 
          qsq*(2*v12 - 2*v15 + v23) + v12*v34 + v23*v34 + 
          2*mTsq*(-v12 - 2*v15 + v23 + 2*v34))*v45 + (qsq - v15 + v34)*v45^2)/
       (sqrtD5*sqrtG4 + (qsq + v12)*((qsq + v12)*(qsq - v15 + v23) - 
          (qsq + v23)*v34) - (2*qsq^2 - 2*v12*v15 + v12*v23 + 
          qsq*(2*v12 - 2*v15 + v23) + v12*v34 + v23*v34 + 
          2*mTsq*(-v12 - 2*v15 + v23 + 2*v34))*v45 + (qsq - v15 + v34)*
         v45^2), ww[95] -> (qsq^3 - sqrtC1*sqrtD5 + 2*mTsq*(v12 + v15 - v34)*
         (v15 - v23 - v34) - qsq^2*(2*mTsq - v12 + v15 - v23 + v34 + v45) + 
        qsq*(-(v12*v15) + v12*v23 + 2*v15*v34 - v23*v34 - 
          2*mTsq*(v12 + v23 - 2*v45) + (v15 + v34)*v45))/
       (qsq^3 + sqrtC1*sqrtD5 + 2*mTsq*(v12 + v15 - v34)*(v15 - v23 - v34) - 
        qsq^2*(2*mTsq - v12 + v15 - v23 + v34 + v45) + 
        qsq*(-(v12*v15) + v12*v23 + 2*v15*v34 - v23*v34 - 
          2*mTsq*(v12 + v23 - 2*v45) + (v15 + v34)*v45)), 
     ww[96] -> (-(sqrtC2*sqrtD5) + (qsq + v12)*(qsq + v23)*
         ((qsq + v12)*(qsq - v15 + v23) - (qsq + v23)*v34) + 
        (-2*qsq^3 + v12*v23*(v15 + v34) + 2*qsq^2*(2*mTsq - v12 + v15 - v23 + 
            v34) + 2*mTsq*(v23*(v15 - v34) + v12*(-v15 + 2*v23 + v34)) + 
          qsq*(4*mTsq*(v12 + v23) + v12*(2*v15 - 2*v23 + v34) + 
            v23*(v15 + 2*v34)))*v45 + qsq*(-4*mTsq + qsq - v15 - v34)*v45^2)/
       (sqrtC2*sqrtD5 + (qsq + v12)*(qsq + v23)*
         ((qsq + v12)*(qsq - v15 + v23) - (qsq + v23)*v34) + 
        (-2*qsq^3 + v12*v23*(v15 + v34) + 2*qsq^2*(2*mTsq - v12 + v15 - v23 + 
            v34) + 2*mTsq*(v23*(v15 - v34) + v12*(-v15 + 2*v23 + v34)) + 
          qsq*(4*mTsq*(v12 + v23) + v12*(2*v15 - 2*v23 + v34) + 
            v23*(v15 + 2*v34)))*v45 + qsq*(-4*mTsq + qsq - v15 - v34)*v45^2), 
     ww[97] -> ((qsq - sqrtG1 - sqrtG5 + v12 + v15 - v34)*
        (qsq + sqrtG1 + sqrtG5 + v12 + v15 - v34))/
       ((qsq + sqrtG1 - sqrtG5 + v12 + v15 - v34)*(qsq - sqrtG1 + sqrtG5 + 
         v12 + v15 - v34)), ww[98] -> 
      ((-qsq - sqrtG2 - sqrtG5 + v15 - v23 - v34)*(-qsq + sqrtG2 + sqrtG5 + 
         v15 - v23 - v34))/((-qsq + sqrtG2 - sqrtG5 + v15 - v23 - v34)*
        (-qsq - sqrtG2 + sqrtG5 + v15 - v23 - v34)), 
     ww[99] -> ((-qsq - sqrtC1 - sqrtG1 - v12)*(-qsq + sqrtC1 + sqrtG1 - 
         v12))/((-qsq + sqrtC1 - sqrtG1 - v12)*(-qsq - sqrtC1 + sqrtG1 - 
         v12)), ww[100] -> ((-qsq - sqrtC1 - sqrtG2 - v23)*
        (-qsq + sqrtC1 + sqrtG2 - v23))/((-qsq + sqrtC1 - sqrtG2 - v23)*
        (-qsq - sqrtC1 + sqrtG2 - v23)), ww[101] -> 
      ((-sqrtC1 - sqrtG5 - v15 + v34)*(sqrtC1 + sqrtG5 - v15 + v34))/
       ((sqrtC1 - sqrtG5 - v15 + v34)*(-sqrtC1 + sqrtG5 - v15 + v34)), 
     ww[102] -> ((-qsq^2 - sqrtR2 - qsq*v12 - qsq*v23 - v12*v23 + qsq*v34 + 
         v23*v34 - sqrtC1*v45)*(-qsq^2 + sqrtR2 - qsq*v12 - qsq*v23 - 
         v12*v23 + qsq*v34 + v23*v34 + sqrtC1*v45))/
       ((-qsq^2 + sqrtR2 - qsq*v12 - qsq*v23 - v12*v23 + qsq*v34 + v23*v34 - 
         sqrtC1*v45)*(-qsq^2 - sqrtR2 - qsq*v12 - qsq*v23 - v12*v23 + 
         qsq*v34 + v23*v34 + sqrtC1*v45)), 
     ww[103] -> ((-qsq^2 - sqrtR3 - qsq*v12 + qsq*v15 + v12*v15 - qsq*v23 - 
         v12*v23 - sqrtC1*v45)*(-qsq^2 + sqrtR3 - qsq*v12 + qsq*v15 + 
         v12*v15 - qsq*v23 - v12*v23 + sqrtC1*v45))/
       ((-qsq^2 + sqrtR3 - qsq*v12 + qsq*v15 + v12*v15 - qsq*v23 - v12*v23 - 
         sqrtC1*v45)*(-qsq^2 - sqrtR3 - qsq*v12 + qsq*v15 + v12*v15 - 
         qsq*v23 - v12*v23 + sqrtC1*v45)), 
     ww[104] -> ((-qsq^2 - sqrtR3 - qsq*v12 + qsq*v15 + v12*v15 - qsq*v23 - 
         v12*v23 + qsq*v45 - sqrtG1*v45 + v12*v45)*(-qsq^2 + sqrtR3 - 
         qsq*v12 + qsq*v15 + v12*v15 - qsq*v23 - v12*v23 + qsq*v45 + 
         sqrtG1*v45 + v12*v45))/((-qsq^2 + sqrtR3 - qsq*v12 + qsq*v15 + 
         v12*v15 - qsq*v23 - v12*v23 + qsq*v45 - sqrtG1*v45 + v12*v45)*
        (-qsq^2 - sqrtR3 - qsq*v12 + qsq*v15 + v12*v15 - qsq*v23 - v12*v23 + 
         qsq*v45 + sqrtG1*v45 + v12*v45)), 
     ww[105] -> ((qsq^2 - sqrtR2 + qsq*v12 + qsq*v23 + v12*v23 - qsq*v34 - 
         v23*v34 - qsq*v45 - sqrtG2*v45 - v23*v45)*(qsq^2 + sqrtR2 + 
         qsq*v12 + qsq*v23 + v12*v23 - qsq*v34 - v23*v34 - qsq*v45 + 
         sqrtG2*v45 - v23*v45))/((qsq^2 + sqrtR2 + qsq*v12 + qsq*v23 + 
         v12*v23 - qsq*v34 - v23*v34 - qsq*v45 - sqrtG2*v45 - v23*v45)*
        (qsq^2 - sqrtR2 + qsq*v12 + qsq*v23 + v12*v23 - qsq*v34 - v23*v34 - 
         qsq*v45 + sqrtG2*v45 - v23*v45)), 
     ww[106] -> ((qsq^2 - sqrtD5 + qsq*v12 - qsq*v15 - v12*v15 + qsq*v23 + 
         v12*v23 - qsq*v34 - v23*v34 - qsq*v45 - sqrtG1*v45 - v12*v45 - 
         v15*v45 + v34*v45)*(qsq^2 + sqrtD5 + qsq*v12 - qsq*v15 - v12*v15 + 
         qsq*v23 + v12*v23 - qsq*v34 - v23*v34 - qsq*v45 + sqrtG1*v45 - 
         v12*v45 - v15*v45 + v34*v45))/((qsq^2 + sqrtD5 + qsq*v12 - qsq*v15 - 
         v12*v15 + qsq*v23 + v12*v23 - qsq*v34 - v23*v34 - qsq*v45 - 
         sqrtG1*v45 - v12*v45 - v15*v45 + v34*v45)*(qsq^2 - sqrtD5 + 
         qsq*v12 - qsq*v15 - v12*v15 + qsq*v23 + v12*v23 - qsq*v34 - 
         v23*v34 - qsq*v45 + sqrtG1*v45 - v12*v45 - v15*v45 + v34*v45)), 
     ww[107] -> ((qsq^2 - sqrtD5 + qsq*v12 - qsq*v15 - v12*v15 + qsq*v23 + 
         v12*v23 - qsq*v34 - v23*v34 - qsq*v45 - sqrtG2*v45 + v15*v45 - 
         v23*v45 - v34*v45)*(qsq^2 + sqrtD5 + qsq*v12 - qsq*v15 - v12*v15 + 
         qsq*v23 + v12*v23 - qsq*v34 - v23*v34 - qsq*v45 + sqrtG2*v45 + 
         v15*v45 - v23*v45 - v34*v45))/((qsq^2 + sqrtD5 + qsq*v12 - qsq*v15 - 
         v12*v15 + qsq*v23 + v12*v23 - qsq*v34 - v23*v34 - qsq*v45 - 
         sqrtG2*v45 + v15*v45 - v23*v45 - v34*v45)*(qsq^2 - sqrtD5 + 
         qsq*v12 - qsq*v15 - v12*v15 + qsq*v23 + v12*v23 - qsq*v34 - 
         v23*v34 - qsq*v45 + sqrtG2*v45 + v15*v45 - v23*v45 - v34*v45)), 
     ww[108] -> ((qsq^2 - sqrtD5 + qsq*v12 - qsq*v15 - v12*v15 + qsq*v23 + 
         v12*v23 - qsq*v34 - v23*v34 - sqrtG5*v45)*(qsq^2 + sqrtD5 + 
         qsq*v12 - qsq*v15 - v12*v15 + qsq*v23 + v12*v23 - qsq*v34 - 
         v23*v34 + sqrtG5*v45))/((qsq^2 + sqrtD5 + qsq*v12 - qsq*v15 - 
         v12*v15 + qsq*v23 + v12*v23 - qsq*v34 - v23*v34 - sqrtG5*v45)*
        (qsq^2 - sqrtD5 + qsq*v12 - qsq*v15 - v12*v15 + qsq*v23 + v12*v23 - 
         qsq*v34 - v23*v34 + sqrtG5*v45)), 
     ww[109] -> ((-sqrtC2 - sqrtR2 - qsq*v34 - v23*v34)*
        (sqrtC2 + sqrtR2 - qsq*v34 - v23*v34))/
       ((sqrtC2 - sqrtR2 - qsq*v34 - v23*v34)*(-sqrtC2 + sqrtR2 - qsq*v34 - 
         v23*v34)), ww[110] -> ((-sqrtC2 - sqrtR3 - qsq*v15 - v12*v15)*
        (sqrtC2 + sqrtR3 - qsq*v15 - v12*v15))/
       ((sqrtC2 - sqrtR3 - qsq*v15 - v12*v15)*(-sqrtC2 + sqrtR3 - qsq*v15 - 
         v12*v15)), ww[111] -> ((-sqrtD5 - sqrtR2 - qsq*v15 - v12*v15 + 
         v15*v45 - v34*v45)*(sqrtD5 + sqrtR2 - qsq*v15 - v12*v15 + v15*v45 - 
         v34*v45))/((sqrtD5 - sqrtR2 - qsq*v15 - v12*v15 + v15*v45 - v34*v45)*
        (-sqrtD5 + sqrtR2 - qsq*v15 - v12*v15 + v15*v45 - v34*v45)), 
     ww[112] -> ((-sqrtD5 - sqrtR3 + qsq*v34 + v23*v34 + v15*v45 - v34*v45)*
        (sqrtD5 + sqrtR3 + qsq*v34 + v23*v34 + v15*v45 - v34*v45))/
       ((sqrtD5 - sqrtR3 + qsq*v34 + v23*v34 + v15*v45 - v34*v45)*
        (-sqrtD5 + sqrtR3 + qsq*v34 + v23*v34 + v15*v45 - v34*v45)), 
     ww[113] -> (sqrtN1 + qsq*(2*qsq + v12 + v23 - 2*v45))/
       (-sqrtN1 + qsq*(2*qsq + v12 + v23 - 2*v45)), 
     ww[114] -> (sqrtN2 + qsq*(2*qsq + v12 + v23 - 2*v45))/
       (-sqrtN2 + qsq*(2*qsq + v12 + v23 - 2*v45)), 
     ww[115] -> (sqrtN1^2*(2*qsq + v12 + v23) + qsq^2*(v12 - v23)^2*
         (2*qsq + v12 + v23 - 2*v45) - 2*qsq*sqrtN1*(v12 - v23)*
         (2*qsq + v12 + v23 - v45))/(sqrtN1^2*(2*qsq + v12 + v23) + 
        qsq^2*(v12 - v23)^2*(2*qsq + v12 + v23 - 2*v45) + 
        2*qsq*sqrtN1*(v12 - v23)*(2*qsq + v12 + v23 - v45)), 
     ww[116] -> (sqrtN2^2*(2*qsq + v12 + v23) + qsq^2*(v12 - v23)^2*
         (2*qsq + v12 + v23 - 2*v45) - 2*qsq*sqrtN2*(v12 - v23)*
         (2*qsq + v12 + v23 - v45))/(sqrtN2^2*(2*qsq + v12 + v23) + 
        qsq^2*(v12 - v23)^2*(2*qsq + v12 + v23 - 2*v45) + 
        2*qsq*sqrtN2*(v12 - v23)*(2*qsq + v12 + v23 - v45)), 
     ww[117] -> -((sqrtN1 + (-(qsq*(-4*mTsq + qsq)*(v12 - v23)*
             (v12 + 2*v15 - v23 - 2*v34)*(2*qsq + v12 + v23 - 2*v45)) + 
           sqrtN1^2*(2*qsq + v12 - 2*v15 + v23 - 2*(v34 + v45)))/
          (sqrtR4 + 2*mTsq*(v12 + 2*v15 - v23 - 2*v34)^2 + 
           2*qsq*(qsq - 2*v15 + v23 - v45)*(qsq + v12 - 2*v34 - v45)))/
        (sqrtN1 - (-(qsq*(-4*mTsq + qsq)*(v12 - v23)*(v12 + 2*v15 - v23 - 
              2*v34)*(2*qsq + v12 + v23 - 2*v45)) + 
           sqrtN1^2*(2*qsq + v12 - 2*v15 + v23 - 2*(v34 + v45)))/
          (sqrtR4 + 2*mTsq*(v12 + 2*v15 - v23 - 2*v34)^2 + 
           2*qsq*(qsq - 2*v15 + v23 - v45)*(qsq + v12 - 2*v34 - v45)))), 
     ww[118] -> (-sqrtN2 + (-(qsq*(-4*mTsq + qsq)*(v12 - v23)*
            (v12 + 2*v15 - v23 - 2*v34)*(2*qsq + v12 + v23 - 2*v45)) + 
          sqrtN2^2*(2*qsq + v12 - 2*v15 + v23 - 2*(v34 + v45)))/
         (sqrtR4 - 2*mTsq*(v12 + 2*v15 - v23 - 2*v34)^2 - 
          2*qsq*(qsq - 2*v15 + v23 - v45)*(qsq + v12 - 2*v34 - v45)))/
       (sqrtN2 + (-(qsq*(-4*mTsq + qsq)*(v12 - v23)*(v12 + 2*v15 - v23 - 
             2*v34)*(2*qsq + v12 + v23 - 2*v45)) + 
          sqrtN2^2*(2*qsq + v12 - 2*v15 + v23 - 2*(v34 + v45)))/
         (sqrtR4 - 2*mTsq*(v12 + 2*v15 - v23 - 2*v34)^2 - 
          2*qsq*(qsq - 2*v15 + v23 - v45)*(qsq + v12 - 2*v34 - v45))), 
     ww[119] -> (qsq^3 - sqrtR4/2 - qsq^2*(4*mTsq - v12 - v23) - 
        mTsq*(v12 + v23)^2 - qsq*(-(v12*v23) + 4*mTsq*(v12 + v23 - 2*v45) - 
          (v12 + v23)*v45 + v45^2))/(qsq^3 + sqrtR4/2 - mTsq*(v12 + v23)^2 + 
        qsq^2*(-4*mTsq + v12 + v23) + qsq*(-4*mTsq*(v12 + v23 - 2*v45) + 
          (v23 - v45)*v45 + v12*(v23 + v45))), 
     ww[120] -> (sqrtN1*sqrtR1 + qsq*(v12 - v23)*(2*qsq + v12 + v23 - 2*v45))/
       (-(sqrtN1*sqrtR1) + qsq*(v12 - v23)*(2*qsq + v12 + v23 - 2*v45)), 
     ww[121] -> (sqrtN2*sqrtR1 + qsq*(v12 - v23)*(2*qsq + v12 + v23 - 2*v45))/
       (-(sqrtN2*sqrtR1) + qsq*(v12 - v23)*(2*qsq + v12 + v23 - 2*v45)), 
     ww[122] -> (qsq^3 - sqrtG3*sqrtN1 + sqrtR4/2 - mTsq*(v12 + v23)^2 + 
        qsq*(-4*mTsq*(v12 + v23) + (v23 - v45)^2) - 
        2*qsq^2*(2*mTsq - v23 + v45))/(qsq^3 + sqrtG3*sqrtN1 + sqrtR4/2 - 
        mTsq*(v12 + v23)^2 + qsq*(-4*mTsq*(v12 + v23) + (v23 - v45)^2) - 
        2*qsq^2*(2*mTsq - v23 + v45)), ww[123] -> 
      (qsq^3 - sqrtG4*sqrtN1 + sqrtR4/2 - mTsq*(v12 + v23)^2 + 
        qsq*(-4*mTsq*(v12 + v23) + (v12 - v45)^2) - 
        2*qsq^2*(2*mTsq - v12 + v45))/(qsq^3 + sqrtG4*sqrtN1 + sqrtR4/2 - 
        mTsq*(v12 + v23)^2 + qsq*(-4*mTsq*(v12 + v23) + (v12 - v45)^2) - 
        2*qsq^2*(2*mTsq - v12 + v45)), ww[124] -> 
      (qsq^3 - sqrtG3*sqrtN2 - sqrtR4/2 - mTsq*(v12 + v23)^2 + 
        qsq*(-4*mTsq*(v12 + v23) + (v23 - v45)^2) - 
        2*qsq^2*(2*mTsq - v23 + v45))/(qsq^3 + sqrtG3*sqrtN2 - sqrtR4/2 - 
        mTsq*(v12 + v23)^2 + qsq*(-4*mTsq*(v12 + v23) + (v23 - v45)^2) - 
        2*qsq^2*(2*mTsq - v23 + v45)), ww[125] -> 
      (qsq^3 - sqrtG4*sqrtN2 - sqrtR4/2 - mTsq*(v12 + v23)^2 + 
        qsq*(-4*mTsq*(v12 + v23) + (v12 - v45)^2) - 
        2*qsq^2*(2*mTsq - v12 + v45))/(qsq^3 + sqrtG4*sqrtN2 - sqrtR4/2 - 
        mTsq*(v12 + v23)^2 + qsq*(-4*mTsq*(v12 + v23) + (v12 - v45)^2) - 
        2*qsq^2*(2*mTsq - v12 + v45)), ww[126] -> 
      (qsq*sqrtC2*(-v12 + v23) - sqrtN1*((qsq + v12)*(qsq + v23) - qsq*v45))/
       (qsq*sqrtC2*(-v12 + v23) + sqrtN1*((qsq + v12)*(qsq + v23) - 
          qsq*v45)), ww[127] -> (qsq*sqrtC2*(-v12 + v23) - 
        sqrtN2*((qsq + v12)*(qsq + v23) - qsq*v45))/
       (qsq*sqrtC2*(-v12 + v23) + sqrtN2*((qsq + v12)*(qsq + v23) - 
          qsq*v45)), ww[128] -> (-(sqrtD5*sqrtN1) + 
        (-4*qsq*sqrtD5^2*sqrtN1^2 + (-2*mTsq*qsq^2 + qsq^3 - 2*mTsq*qsq*v12 + 
            qsq^2*v12 - qsq^2*v15 + 2*mTsq*v12*v15 - qsq*v12*v15 + 
            2*mTsq*v15^2 - 2*mTsq*qsq*v23 + qsq^2*v23 - 2*mTsq*v12*v23 + 
            qsq*v12*v23 - 2*mTsq*v15*v23 - qsq^2*v34 - 2*mTsq*v12*v34 - 
            4*mTsq*v15*v34 + 2*qsq*v15*v34 + 2*mTsq*v23*v34 - qsq*v23*v34 + 
            2*mTsq*v34^2 + 4*mTsq*qsq*v45 - qsq^2*v45 + qsq*v15*v45 + 
            qsq*v34*v45)*(sqrtN1^2*sqrtR1^2 - qsq^2*(v12 - v23)^2*
             (-2*qsq - v12 - v23 + 2*v45)^2))/
         (sqrtN1^2*(-v12 - 2*v15 + v23 + 2*v34) - qsq^2*(v12 - v23)*
           (2*qsq + v12 - 2*v15 + v23 - 2*v34 - 2*v45)*(-2*qsq - v12 - v23 + 
            2*v45)))/(sqrtD5*sqrtN1 + (-4*qsq*sqrtD5^2*sqrtN1^2 + 
          (-2*mTsq*qsq^2 + qsq^3 - 2*mTsq*qsq*v12 + qsq^2*v12 - qsq^2*v15 + 
            2*mTsq*v12*v15 - qsq*v12*v15 + 2*mTsq*v15^2 - 2*mTsq*qsq*v23 + 
            qsq^2*v23 - 2*mTsq*v12*v23 + qsq*v12*v23 - 2*mTsq*v15*v23 - 
            qsq^2*v34 - 2*mTsq*v12*v34 - 4*mTsq*v15*v34 + 2*qsq*v15*v34 + 
            2*mTsq*v23*v34 - qsq*v23*v34 + 2*mTsq*v34^2 + 4*mTsq*qsq*v45 - 
            qsq^2*v45 + qsq*v15*v45 + qsq*v34*v45)*(sqrtN1^2*sqrtR1^2 - 
            qsq^2*(v12 - v23)^2*(-2*qsq - v12 - v23 + 2*v45)^2))/
         (sqrtN1^2*(-v12 - 2*v15 + v23 + 2*v34) - qsq^2*(v12 - v23)*
           (2*qsq + v12 - 2*v15 + v23 - 2*v34 - 2*v45)*(-2*qsq - v12 - v23 + 
            2*v45))), ww[129] -> (-(sqrtD5*sqrtN2) + 
        (-4*qsq*sqrtD5^2*sqrtN2^2 + (-2*mTsq*qsq^2 + qsq^3 - 2*mTsq*qsq*v12 + 
            qsq^2*v12 - qsq^2*v15 + 2*mTsq*v12*v15 - qsq*v12*v15 + 
            2*mTsq*v15^2 - 2*mTsq*qsq*v23 + qsq^2*v23 - 2*mTsq*v12*v23 + 
            qsq*v12*v23 - 2*mTsq*v15*v23 - qsq^2*v34 - 2*mTsq*v12*v34 - 
            4*mTsq*v15*v34 + 2*qsq*v15*v34 + 2*mTsq*v23*v34 - qsq*v23*v34 + 
            2*mTsq*v34^2 + 4*mTsq*qsq*v45 - qsq^2*v45 + qsq*v15*v45 + 
            qsq*v34*v45)*(sqrtN2^2*sqrtR1^2 - qsq^2*(v12 - v23)^2*
             (-2*qsq - v12 - v23 + 2*v45)^2))/
         (sqrtN2^2*(-v12 - 2*v15 + v23 + 2*v34) - qsq^2*(v12 - v23)*
           (2*qsq + v12 - 2*v15 + v23 - 2*v34 - 2*v45)*(-2*qsq - v12 - v23 + 
            2*v45)))/(sqrtD5*sqrtN2 + (-4*qsq*sqrtD5^2*sqrtN2^2 + 
          (-2*mTsq*qsq^2 + qsq^3 - 2*mTsq*qsq*v12 + qsq^2*v12 - qsq^2*v15 + 
            2*mTsq*v12*v15 - qsq*v12*v15 + 2*mTsq*v15^2 - 2*mTsq*qsq*v23 + 
            qsq^2*v23 - 2*mTsq*v12*v23 + qsq*v12*v23 - 2*mTsq*v15*v23 - 
            qsq^2*v34 - 2*mTsq*v12*v34 - 4*mTsq*v15*v34 + 2*qsq*v15*v34 + 
            2*mTsq*v23*v34 - qsq*v23*v34 + 2*mTsq*v34^2 + 4*mTsq*qsq*v45 - 
            qsq^2*v45 + qsq*v15*v45 + qsq*v34*v45)*(sqrtN2^2*sqrtR1^2 - 
            qsq^2*(v12 - v23)^2*(-2*qsq - v12 - v23 + 2*v45)^2))/
         (sqrtN2^2*(-v12 - 2*v15 + v23 + 2*v34) - qsq^2*(v12 - v23)*
           (2*qsq + v12 - 2*v15 + v23 - 2*v34 - 2*v45)*(-2*qsq - v12 - v23 + 
            2*v45))),
            ww[130]->(sqrtR4 (-8 mTsq qsq+2 v23^2)+sqrtG2 sqrtN1 (4 qsq^2+8 mTsq (2 qsq+v12+v23)+2 v23 (3 v12+v23-2 v45)+4 qsq (v12+2 v23-v45))+1/sqrtN1 2 (4 mTsq-qsq) qsq sqrtG2 (v12-v23) (-2 qsq^2-v23 (v12+v23)-2 qsq (v12+v23-v45)) (2 qsq+v12+v23-2 v45)+4 (4 mTsq^2 qsq (2 qsq+v12+v23)^2+qsq v23 (2 qsq^2+qsq (2 v12+3 v23-2 v45)+v23 (2 v12+v23-v45)) (qsq+v12-v45)+mTsq (12 qsq^4+v23^2 (v12+v23)^2+2 qsq v23 (v12+v23) (5 v12+3 v23-4 v45)+4 qsq^3 (5 v12+7 v23-4 v45)+4 qsq^2 (2 v12^2+9 v12 v23+5 v23^2-3 v12 v45-5 v23 v45+v45^2))))/(sqrtR4 (-8 mTsq qsq+2 v23^2)-sqrtG2 sqrtN1 (4 qsq^2+8 mTsq (2 qsq+v12+v23)+2 v23 (3 v12+v23-2 v45)+4 qsq (v12+2 v23-v45))-1/sqrtN1 2 (4 mTsq-qsq) qsq sqrtG2 (v12-v23) (-2 qsq^2-v23 (v12+v23)-2 qsq (v12+v23-v45)) (2 qsq+v12+v23-2 v45)+4 (4 mTsq^2 qsq (2 qsq+v12+v23)^2+qsq v23 (2 qsq^2+qsq (2 v12+3 v23-2 v45)+v23 (2 v12+v23-v45)) (qsq+v12-v45)+mTsq (12 qsq^4+v23^2 (v12+v23)^2+2 qsq v23 (v12+v23) (5 v12+3 v23-4 v45)+4 qsq^3 (5 v12+7 v23-4 v45)+4 qsq^2 (2 v12^2+9 v12 v23+5 v23^2-3 v12 v45-5 v23 v45+v45^2)))),
            ww[131]->(sqrtR4 (-8 mTsq qsq+2 v12^2)+sqrtG1 sqrtN1 (4 qsq^2+8 mTsq (2 qsq+v12+v23)+2 v12 (v12+3 v23-2 v45)+4 qsq (2 v12+v23-v45))+1/sqrtN1 2 (4 mTsq-qsq) qsq sqrtG1 (-v12+v23) (-2 qsq^2-v12 (v12+v23)-2 qsq (v12+v23-v45)) (2 qsq+v12+v23-2 v45)+4 (4 mTsq^2 qsq (2 qsq+v12+v23)^2+qsq v12 (2 qsq^2+qsq (3 v12+2 v23-2 v45)+v12 (v12+2 v23-v45)) (qsq+v23-v45)+mTsq (12 qsq^4+v12^2 (v12+v23)^2+2 qsq v12 (v12+v23) (3 v12+5 v23-4 v45)+4 qsq^3 (7 v12+5 v23-4 v45)+4 qsq^2 (5 v12^2+9 v12 v23+2 v23^2-5 v12 v45-3 v23 v45+v45^2))))/(sqrtR4 (-8 mTsq qsq+2 v12^2)-sqrtG1 sqrtN1 (4 qsq^2+8 mTsq (2 qsq+v12+v23)+2 v12 (v12+3 v23-2 v45)+4 qsq (2 v12+v23-v45))-1/sqrtN1 2 (4 mTsq-qsq) qsq sqrtG1 (-v12+v23) (-2 qsq^2-v12 (v12+v23)-2 qsq (v12+v23-v45)) (2 qsq+v12+v23-2 v45)+4 (4 mTsq^2 qsq (2 qsq+v12+v23)^2+qsq v12 (2 qsq^2+qsq (3 v12+2 v23-2 v45)+v12 (v12+2 v23-v45)) (qsq+v23-v45)+mTsq (12 qsq^4+v12^2 (v12+v23)^2+2 qsq v12 (v12+v23) (3 v12+5 v23-4 v45)+4 qsq^3 (7 v12+5 v23-4 v45)+4 qsq^2 (5 v12^2+9 v12 v23+2 v23^2-5 v12 v45-3 v23 v45+v45^2)))),
            ww[132]->(-sqrtR4 (-8 mTsq qsq+2 v23^2)+sqrtG2 sqrtN2 (4 qsq^2+8 mTsq (2 qsq+v12+v23)+2 v23 (3 v12+v23-2 v45)+4 qsq (v12+2 v23-v45))+1/sqrtN2 2 (4 mTsq-qsq) qsq sqrtG2 (v12-v23) (-2 qsq^2-v23 (v12+v23)-2 qsq (v12+v23-v45)) (2 qsq+v12+v23-2 v45)+4 (4 mTsq^2 qsq (2 qsq+v12+v23)^2+qsq v23 (2 qsq^2+qsq (2 v12+3 v23-2 v45)+v23 (2 v12+v23-v45)) (qsq+v12-v45)+mTsq (12 qsq^4+v23^2 (v12+v23)^2+2 qsq v23 (v12+v23) (5 v12+3 v23-4 v45)+4 qsq^3 (5 v12+7 v23-4 v45)+4 qsq^2 (2 v12^2+9 v12 v23+5 v23^2-3 v12 v45-5 v23 v45+v45^2))))/(-sqrtR4 (-8 mTsq qsq+2 v23^2)-sqrtG2 sqrtN2 (4 qsq^2+8 mTsq (2 qsq+v12+v23)+2 v23 (3 v12+v23-2 v45)+4 qsq (v12+2 v23-v45))-1/sqrtN2 2 (4 mTsq-qsq) qsq sqrtG2 (v12-v23) (-2 qsq^2-v23 (v12+v23)-2 qsq (v12+v23-v45)) (2 qsq+v12+v23-2 v45)+4 (4 mTsq^2 qsq (2 qsq+v12+v23)^2+qsq v23 (2 qsq^2+qsq (2 v12+3 v23-2 v45)+v23 (2 v12+v23-v45)) (qsq+v12-v45)+mTsq (12 qsq^4+v23^2 (v12+v23)^2+2 qsq v23 (v12+v23) (5 v12+3 v23-4 v45)+4 qsq^3 (5 v12+7 v23-4 v45)+4 qsq^2 (2 v12^2+9 v12 v23+5 v23^2-3 v12 v45-5 v23 v45+v45^2)))),
            ww[133]->(-sqrtR4 (-8 mTsq qsq+2 v12^2)+sqrtG1 sqrtN2 (4 qsq^2+8 mTsq (2 qsq+v12+v23)+2 v12 (v12+3 v23-2 v45)+4 qsq (2 v12+v23-v45))+1/sqrtN2 2 (4 mTsq-qsq) qsq sqrtG1 (-v12+v23) (-2 qsq^2-v12 (v12+v23)-2 qsq (v12+v23-v45)) (2 qsq+v12+v23-2 v45)+4 (4 mTsq^2 qsq (2 qsq+v12+v23)^2+qsq v12 (2 qsq^2+qsq (3 v12+2 v23-2 v45)+v12 (v12+2 v23-v45)) (qsq+v23-v45)+mTsq (12 qsq^4+v12^2 (v12+v23)^2+2 qsq v12 (v12+v23) (3 v12+5 v23-4 v45)+4 qsq^3 (7 v12+5 v23-4 v45)+4 qsq^2 (5 v12^2+9 v12 v23+2 v23^2-5 v12 v45-3 v23 v45+v45^2))))/(-sqrtR4 (-8 mTsq qsq+2 v12^2)-sqrtG1 sqrtN2 (4 qsq^2+8 mTsq (2 qsq+v12+v23)+2 v12 (v12+3 v23-2 v45)+4 qsq (2 v12+v23-v45))-1/sqrtN2 2 (4 mTsq-qsq) qsq sqrtG1 (-v12+v23) (-2 qsq^2-v12 (v12+v23)-2 qsq (v12+v23-v45)) (2 qsq+v12+v23-2 v45)+4 (4 mTsq^2 qsq (2 qsq+v12+v23)^2+qsq v12 (2 qsq^2+qsq (3 v12+2 v23-2 v45)+v12 (v12+2 v23-v45)) (qsq+v23-v45)+mTsq (12 qsq^4+v12^2 (v12+v23)^2+2 qsq v12 (v12+v23) (3 v12+5 v23-4 v45)+4 qsq^3 (7 v12+5 v23-4 v45)+4 qsq^2 (5 v12^2+9 v12 v23+2 v23^2-5 v12 v45-3 v23 v45+v45^2))))
            , ww[134] -> sqrtC1^2, 
     ww[135] -> sqrtG1^2, ww[136] -> sqrtG2^2, ww[137] -> sqrtG3^2, 
     ww[138] -> sqrtG4^2, ww[139] -> sqrtG5^2, ww[140] -> sqrtC2^2, 
     ww[141] -> sqrtD5^2, ww[142] -> sqrtR2^2, ww[143] -> sqrtR3^2, 
     ww[144] -> (qsq + v12 + v15 - v34)*(qsq - v15 + v23 + v34) - qsq*v45, 
     ww[145] -> qsq^4 - v12*(v15 - v23)*v23*(v12 - v34) + 
       qsq^3*(2*v12 - v15 + 2*v23 - v34 - 3*v45) - 
       (mTsq*(v12 + v15 - v23 - v34)^2 + v12*v23*(v12 - v15 + v23 - v34))*
        v45 + v12*v23*v45^2 + qsq*(v12*(v23 - v34 - 2*v45)*(2*v23 - v45) - 
         v12^2*(v15 - 2*v23 + v45) + (v23 - v45)*(v15 - v23 + v45)*
          (v34 + v45) + v12*v15*(-2*v23 + v34 + 2*v45)) + 
       qsq^2*(v12^2 + (v23 - 2*v34 - 3*v45)*(v23 - v45) + 
         v15*(-v23 + v34 + 2*v45) - v12*(2*v15 - 4*v23 + v34 + 4*v45)), 
     ww[146] -> (-sqrtR1 - v12 - 2*v15 + v23 + 2*v34)/(sqrtR1 - v12 - 2*v15 + 
        v23 + 2*v34), ww[147] -> (qsq^2 + sqrtD5 + qsq*v12 + qsq*v15 - 
        v12*v15 - 2*v15^2 + qsq*v23 + v12*v23 + 2*v15*v23 - qsq*v34 + 
        2*v15*v34 - v23*v34 - qsq*v45 - v15*v45 + v34*v45)/
       (qsq^2 - sqrtD5 + qsq*v12 + qsq*v15 - v12*v15 - 2*v15^2 + qsq*v23 + 
        v12*v23 + 2*v15*v23 - qsq*v34 + 2*v15*v34 - v23*v34 - qsq*v45 - 
        v15*v45 + v34*v45), ww[148] -> (qsq^3 - qsq*sqrtD5 + qsq^2*v12 + 
        sqrtD5*v15 - qsq*v15^2 - v12*v15^2 + 2*qsq^2*v23 - sqrtD5*v23 + 
        2*qsq*v12*v23 + qsq*v23^2 + v12*v23^2 - qsq^2*v34 + qsq*v15*v34 - 
        2*qsq*v23*v34 + v15*v23*v34 - v23^2*v34 - 2*qsq^2*v45 + sqrtD5*v45 - 
        2*mTsq*v12*v45 - qsq*v12*v45 - 2*mTsq*v15*v45 - qsq*v15*v45 - 
        v12*v15*v45 + v15^2*v45 + 2*mTsq*v23*v45 - 2*qsq*v23*v45 - 
        v12*v23*v45 - v15*v23*v45 + 2*mTsq*v34*v45 + 2*qsq*v34*v45 - 
        v15*v34*v45 + 2*v23*v34*v45 + qsq*v45^2 + v15*v45^2 - v34*v45^2)/
       (qsq^3 + qsq*sqrtD5 + qsq^2*v12 - sqrtD5*v15 - qsq*v15^2 - v12*v15^2 + 
        2*qsq^2*v23 + sqrtD5*v23 + 2*qsq*v12*v23 + qsq*v23^2 + v12*v23^2 - 
        qsq^2*v34 + qsq*v15*v34 - 2*qsq*v23*v34 + v15*v23*v34 - v23^2*v34 - 
        2*qsq^2*v45 - sqrtD5*v45 - 2*mTsq*v12*v45 - qsq*v12*v45 - 
        2*mTsq*v15*v45 - qsq*v15*v45 - v12*v15*v45 + v15^2*v45 + 
        2*mTsq*v23*v45 - 2*qsq*v23*v45 - v12*v23*v45 - v15*v23*v45 + 
        2*mTsq*v34*v45 + 2*qsq*v34*v45 - v15*v34*v45 + 2*v23*v34*v45 + 
        qsq*v45^2 + v15*v45^2 - v34*v45^2), 
     ww[149] -> ((qsq + v12)*(qsq + v23)*((qsq + v12)*v15 + 
          (qsq - 2*v15 + v23)*v34) - (qsq*v15*(2*v12 + v23) - 
          2*mTsq*(v15 - v34)*(v12 + v15 - v23 - v34) + 
          qsq*(v12 - 2*v15 + 2*v23)*v34 + 2*qsq^2*(v15 + v34) + 
          v12*v23*(v15 + v34))*v45 + qsq*(v15 + v34)*v45^2 + 
        sqrtC2*(v12*v15 + qsq*(v15 - v34) - v23*v34 - v15*v45 + v34*v45))/
       ((qsq + v12)*(qsq + v23)*((qsq + v12)*v15 + (qsq - 2*v15 + v23)*v34) - 
        (qsq*v15*(2*v12 + v23) - 2*mTsq*(v15 - v34)*(v12 + v15 - v23 - v34) + 
          qsq*(v12 - 2*v15 + 2*v23)*v34 + 2*qsq^2*(v15 + v34) + 
          v12*v23*(v15 + v34))*v45 + qsq*(v15 + v34)*v45^2 + 
        sqrtC2*(-(v12*v15) + v23*v34 + qsq*(-v15 + v34) + v15*v45 - 
          v34*v45)), ww[150] -> (sqrtD5*sqrtR1 + (2*qsq + v12 + v23)*
         ((qsq + v12)*(qsq - v15 + v23) - (qsq + v23)*v34) - 
        (4*qsq^2 + qsq*(3*v12 - 2*v15 + 3*v23 - 2*v34) + v23*(v15 - v34) + 
          v12*(-v15 + 2*v23 + v34))*v45 + 2*qsq*v45^2)/
       (-(sqrtD5*sqrtR1) + (2*qsq + v12 + v23)*
         ((qsq + v12)*(qsq - v15 + v23) - (qsq + v23)*v34) - 
        (4*qsq^2 + qsq*(3*v12 - 2*v15 + 3*v23 - 2*v34) + v23*(v15 - v34) + 
          v12*(-v15 + 2*v23 + v34))*v45 + 2*qsq*v45^2), 
     ww[151] -> ((-sqrtC2 - sqrtD5 - qsq*v15 - v12*v15 + qsq*v34 + v23*v34 + 
         v15*v45 - v34*v45)*(sqrtC2 + sqrtD5 - qsq*v15 - v12*v15 + qsq*v34 + 
         v23*v34 + v15*v45 - v34*v45))/((sqrtC2 - sqrtD5 - qsq*v15 - 
         v12*v15 + qsq*v34 + v23*v34 + v15*v45 - v34*v45)*
        (-sqrtC2 + sqrtD5 - qsq*v15 - v12*v15 + qsq*v34 + v23*v34 + v15*v45 - 
         v34*v45)), ww[152] -> sqrtR1, ww[140, A] -> 
      (qsq + v12)*(qsq + v23) - qsq*v45, ww[140, B] -> 
      (qsq + v12)*(qsq + v23) - (-4*mTsq + qsq)*v45, 
     ww[7, A] -> qsq + sqrtC1, ww[37, A] -> 2*mTsq - sqrtG1 + v12, 
     ww[38, A] -> 2*mTsq - sqrtG2 + v23, ww[45, A] -> 
      qsq + sqrtG5 + v15 - v34, ww[46, A] -> qsq + sqrtG5 - v15 + v34, 
     ww[55, A] -> -2*mTsq*v15 + qsq*v15 - sqrtC1*v15 + 2*mTsq*v34, 
     ww[99, A] -> -qsq - sqrtC1 - sqrtG1 - v12, 
     ww[100, A] -> -qsq - sqrtC1 - sqrtG2 - v23, 
     ww[101, A] -> -sqrtC1 - sqrtG5 - v15 + v34, ww[7, B] -> qsq - sqrtC1, 
     ww[37, B] -> 2*mTsq + sqrtG1 + v12, ww[38, B] -> 2*mTsq + sqrtG2 + v23, 
     ww[45, B] -> qsq - sqrtG5 + v15 - v34, ww[46, B] -> 
      qsq - sqrtG5 - v15 + v34, ww[55, B] -> -2*mTsq*v15 + qsq*v15 + 
       sqrtC1*v15 + 2*mTsq*v34, ww[99, B] -> -qsq + sqrtC1 + sqrtG1 - v12, 
     ww[99, C] -> -qsq + sqrtC1 - sqrtG1 - v12, 
     ww[99, D] -> -qsq - sqrtC1 + sqrtG1 - v12, 
     ww[100, B] -> -qsq + sqrtC1 + sqrtG2 - v23, 
     ww[100, C] -> -qsq + sqrtC1 - sqrtG2 - v23, 
     ww[100, D] -> -qsq - sqrtC1 + sqrtG2 - v23, 
     ww[101, B] -> sqrtC1 + sqrtG5 - v15 + v34, 
     ww[101, C] -> sqrtC1 - sqrtG5 - v15 + v34, 
     ww[101, D] -> -sqrtC1 + sqrtG5 - v15 + v34}


==> ancillary/benchmark.m <==
(* ::Package:: *)

$dir = If[$FrontEnd=!=Null,NotebookDirectory[],DirectoryName[$InputFileName]];
SetDirectory[$dir];


(* ::Title:: *)
(*Ancillary document*)


(* ::Text:: *)
(*In this notebook we evaluate the two-Loop master integrals for leading-colour  amplitudes for pp \[RightArrow] t tbar H with a Light-Quark Loop using the library PentagonFunctions++ and the analytic expressions provided with this publication.*)


(* ::Text:: *)
(*We use as a test the following phase space point:*)


s4={v12->73781,v23->74098,v34->-82315,v45->307009,v15->-76978,mTsq->29929,qsq->15625};


(* ::Section:: *)
(*Master integrals up to weight 4 with PentagonFunctions++*)


(* ::Text:: *)
(*Import the output of PentagonFunctions++. *)
(*Format: F[w,n] is the n^th pentagon function at weight w.*)


pentagonFunctions=Get["funcs.m"];


(* ::Text:: *)
(*Import the rules to express master integrals in terms of pentagon functions.*)
(*Format: master[t, n, w] is the n^th master integral of topology t at weight w.*)


Do[
subBasisW[i]=Get["pentagonBasis_weight"<>ToString[i]<>".m"];
,{i,0,4}]


(* ::Text:: *)
(*Generate a full table of all the master integrals at each weight:*)


Do[
masterIntegrals[i]=Join[
Table[master[T0,n,i],{n,1,18}],
Table[master[T1,n,i],{n,1,111}],
Table[master[T2,n,i],{n,1,19}],
Table[master[ZT2,n,i],{n,1,19}]
];
,{i,0,4}]


(* ::Text:: *)
(*Evaluate the master integrals in the phase space point*)


weight0=masterIntegrals[0]/.subBasisW[0]/.pentagonFunctions;
weight1=masterIntegrals[1]/.subBasisW[1]/.pentagonFunctions;
weight2=masterIntegrals[2]/.subBasisW[2]/.pentagonFunctions;
weight3=masterIntegrals[3]/.subBasisW[3]/.pentagonFunctions;
weight4=masterIntegrals[4]/.subBasisW[4]/.pentagonFunctions;
Print["Master Integrals evaluated in ", s4,":"];
Print["* Weight 0:","\n",weight0];
Print["* Weight 1:","\n",weight1];
Print["* Weight 2:","\n",weight2];
Print["* Weight 3:","\n",weight3];
Print["* Weight 4:","\n",weight4];


(* ::Text:: *)
(*Compare with the benchmarks presented in 2312.08131*)


Do[benchmark[topo]=Transpose[Get["numeric/"<>ToString[topo]<>".m"]],{topo,{T0,T1,T2,ZT2}}]


(* ::Text:: *)
(*Add normalisation factor:*)


conv=E^( \[Epsilon] EulerGamma);
Do[
benchmark[topo]=Table[SeriesCoefficient[conv*Plus@@(benchmark[topo]*{1,\[Epsilon],\[Epsilon]^2,\[Epsilon]^3,\[Epsilon]^4}),{\[Epsilon],0,n}],{n,0,4}];
,{topo,{T0}}]
conv=E^( 2\[Epsilon] EulerGamma);
Do[
benchmark[topo]=Table[SeriesCoefficient[conv*Plus@@(benchmark[topo]*{1,\[Epsilon],\[Epsilon]^2,\[Epsilon]^3,\[Epsilon]^4}),{\[Epsilon],0,n}],{n,0,4}];
,{topo,{T1,T2,ZT2}}]


benchmarkFull=Join[Transpose[benchmark[T0]],Transpose[benchmark[T1]],Transpose[benchmark[T2]],Transpose[benchmark[ZT2]]];


Print["\n","Difference between the output of PentagonFunctions++ with the benchmark presented in 2312.08131:"];
Print["* Weight 0:","\n",Table[benchmarkFull[[i,1]],{i,Length[benchmarkFull]}]-weight0//Chop[#,15]&];
Print["* Weight 1:","\n",Table[benchmarkFull[[i,2]],{i,Length[benchmarkFull]}]-weight1//Chop[#,15]&];
Print["* Weight 2:","\n",Table[benchmarkFull[[i,3]],{i,Length[benchmarkFull]}]-weight2//Chop[#,15]&];
Print["* Weight 3:","\n",Table[benchmarkFull[[i,4]],{i,Length[benchmarkFull]}]-weight3//Chop[#,15]&];
Print["* Weight 4:","\n",Table[benchmarkFull[[i,5]],{i,Length[benchmarkFull]}]-weight4//Chop[#,15]&];


(* ::Section:: *)
(*Analytic expressions at weight 1 and 2*)


(* ::Text:: *)
(*Import the alphabet:*)


wwTOinv=Get["letters.m"];
roots=Get["roots.m"];


(* ::Text:: *)
(*Import the analytic expressions:*)


subAnalyticW1=Get["subAnalytic_weight1.m"];
subAnalyticW2=Get["subAnalytic_weight2.m"];


Print["\n","Difference between the output of PentagonFunctions++ with the analytic expressions:"];
Print["* Weight 1:","\n",(N[masterIntegrals[1]/.subBasisW[1]/.subAnalyticW1/.wwTOinv/.roots/.root->Sqrt/.s4])-(masterIntegrals[1]/.subBasisW[1]/.pentagonFunctions)//Chop[#,15]&];
Print["* Weight 2:","\n",(N[masterIntegrals[2]/.subBasisW[2]/.subAnalyticW2/.subAnalyticW1/.wwTOinv/.roots/.root->Sqrt/.{E2[x_,y_] :> PolyLog[2,x]+PolyLog[2,y], DO[x_] :> PolyLog[2,x]\[Minus]PolyLog[2,1/x]}/.s4])-(masterIntegrals[2]/.subBasisW[2]/.pentagonFunctions)//Chop[#,15]&];


==> ancillary/funcs.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{F[1, 1] -> -10.30658318899556`16., 
 F[1, 2] -> 1.094359884007957`16. - 3.141592653589793`16.*I, 
 F[1, 3] -> -0.7392626386055929`16.*I, 
 F[1, 4] -> -12.63463234210054`16. + 3.141592653589793`16.*I, 
 F[1, 5] -> 1.097899236440247`16. - 3.141592653589793`16.*I, 
 F[1, 6] -> 0.944691756730446`16., F[1, 7] -> 1.011725441086563`16., 
 F[2, 2] -> -4.671934972587925`16. + 34.90999395630853`16.*I, 
 F[2, 3] -> 7.550021198487896`16.*I, 
 F[2, 5] -> -4.713264895508189`16. + 34.9238981406821`16.*I, 
 F[2, 6] -> -9.437971216549427`16., F[2, 7] -> -10.1549212818519`16., 
 F[2, 8] -> -0.2022717386183888`16. - 3.024131578053712`16.*I, 
 F[2, 9] -> 1.746711244410404`16. - 1.657078461582222`16.*I, 
 F[2, 10] -> 1.758789200573108`16. - 1.669878399424093`16.*I, 
 F[2, 11] -> -0.2006903623390741`16. - 3.038749972192647`16.*I, 
 F[2, 12] -> -1.189436515230964`16., 
 F[2, 13] -> -2.410853702392396`16. - 3.669872884971483`16.*I, 
 F[2, 14] -> 32.42695614050392`16. - 34.21382944626868`16.*I, 
 F[2, 15] -> 114.6152699454332`16. - 3.892273969320862`16.*I, 
 F[2, 16] -> 116.3445729788974`16. - 4.10092994959424`16.*I, 
 F[2, 17] -> 4.644924149033474`16. + 30.50590169176987`16.*I, 
 F[2, 18] -> 31.78545619342982`16.*I, 
 F[3, 1] -> -11.48960863227687`16. - 186.2117819723656`16.*I, 
 F[3, 2] -> -39.16249279175499`16.*I, 
 F[3, 3] -> -11.27794393229416`16. - 186.3663187660094`16.*I, 
 F[3, 4] -> 48.14256199739782`16., F[3, 5] -> 52.0190475061594`16., 
 F[3, 6] -> 7.956070395134192`16. + 27.40222158742722`16.*I, 
 F[3, 7] -> -13.75070266576385`16. + 19.8169442927216`16.*I, 
 F[3, 8] -> -13.8422227426184`16. + 19.96693589369747`16.*I, 
 F[3, 9] -> 7.968975276930571`16. + 27.54664217751861`16.*I, 
 F[3, 10] -> 11.87728253563939`16., 
 F[3, 11] -> 30.60862729973984`16. + 27.9243493537348`16.*I, 
 F[3, 12] -> -96.84897351229957`16. + 179.206234641118`16.*I, 
 F[3, 13] -> -465.0916554788271`16. + 46.11100797402678`16.*I, 
 F[3, 14] -> -475.0982166448776`16. + 48.58888186313568`16.*I, 
 F[3, 15] -> -86.10819116346505`16. - 305.8667943367579`16.*I, 
 F[3, 16] -> -345.3311106443202`16.*I, 
 F[3, 17] -> -103.4126940089135`16. + 184.9037234134268`16.*I, 
 F[3, 18] -> 0.003300466108241237`16. + 0.6149442650527461`16.*I, 
 F[3, 19] -> 104.5671776120147`16. + 827.9270193496067`16.*I, 
 F[3, 20] -> -150.5794465865478`16. - 396.3172514202456`16.*I, 
 F[3, 21] -> 29.92268262804014`16. - 45.26989979758471`16.*I, 
 F[3, 22] -> 30.03981033735769`16. - 42.18250066673684`16.*I, 
 F[3, 23] -> -82.80647741117033`16. - 795.5438926179024`16.*I, 
 F[3, 24] -> -18.1399800128995`16. - 57.34063860016241`16.*I, 
 F[3, 25] -> -1151.911026120204`16. + 471.6080965038861`16.*I, 
 F[3, 26] -> 293.4466123261025`16. + 804.1449089670308`16.*I, 
 F[3, 27] -> 23.80060849864797`16. - 1.669104021727437`16.*I, 
 F[3, 28] -> 188.8876124470275`16. - 395.3509781281032`16.*I, 
 F[3, 29] -> 18.09731823016597`16. + 63.79037214158269`16.*I, 
 F[3, 30] -> -68.1078011396457`16. - 61.5591367785536`16.*I, 
 F[3, 31] -> -891.8600652585321`16. + 1262.369108730841`16.*I, 
 F[3, 32] -> 105.4354240332089`16. + 827.1043628319782`16.*I, 
 F[3, 33] -> -158.7243004048046`16. - 394.8942014151975`16.*I, 
 F[3, 34] -> 30.12026721045375`16. - 45.60938589981011`16.*I, 
 F[3, 35] -> 29.83947702856482`16. - 41.86355439790329`16.*I, 
 F[3, 36] -> -81.86015137958439`16. - 796.051337285644`16.*I, 
 F[3, 37] -> -18.10414608056081`16. - 57.03682151851355`16.*I, 
 F[3, 38] -> -86.07010534926728`16. - 305.7602711453865`16.*I, 
 F[3, 39] -> 23.78719957284418`16. - 1.649468642048624`16.*I, 
 F[3, 40] -> 176.0576194126416`16. - 382.3379667066711`16.*I, 
 F[3, 41] -> 18.12505877485649`16. + 64.11572638425945`16.*I, 
 F[3, 42] -> -925.327540468495`16. + 1283.138504911361`16.*I, 
 F[3, 43] -> -216.8670978890075`16., F[3, 44] -> -234.6210628298721`16., 
 F[3, 45] -> -106.1843821827966`16. - 403.2948782695488`16.*I, 
 F[3, 46] -> -25.30001845252831`16., 
 F[3, 47] -> -97.85960141449122`16. - 402.4200716310227`16.*I, 
 F[3, 48] -> 391.4605873584163`16. + 43.86753907603951`16.*I, 
 F[3, 49] -> 391.4441093465241`16. + 43.97968777256328`16.*I, 
 F[3, 50] -> 13.41875742994434`16. + 59.65732533868059`16.*I, 
 F[3, 51] -> 325.4080606553699`16. - 388.5027908550485`16.*I, 
 F[3, 52] -> -30.19582049630697`16. + 40.07120829791462`16.*I, 
 F[3, 53] -> 1046.165628261238`16. - 70.07069884505631`16.*I, 
 F[3, 54] -> -30.48359128533224`16. + 40.40077421145854`16.*I, 
 F[3, 55] -> 1070.044737950165`16. - 73.88705093751324`16.*I, 
 F[3, 56] -> 13.45736765605363`16. + 60.01480094761265`16.*I, 
 F[3, 57] -> 342.5592199247455`16. - 399.731061553033`16.*I, 
 F[3, 58] -> 2.937623938584189`16. + 2.033666307252028`16.*I, 
 F[3, 59] -> 378.2014226576029`16. - 720.5067629822893`16.*I, 
 F[3, 60] -> -3.88737581167732`16. + 6.347142490130351`16.*I, 
 F[3, 61] -> 3.454851982396092`16. - 2.268236766546346`16.*I, 
 F[3, 62] -> -0.01437898742747823`16. - 0.02178406997712301`16.*I, 
 F[3, 63] -> 405.2702747652258`16. + 3.537204991356612`16.*I, 
 F[3, 64] -> -3.705691551347924`16. + 6.168236121141669`16.*I, 
 F[3, 65] -> 2.59308776893473`16. + 1.817928636095518`16.*I, 
 F[3, 66] -> 59.5898256013978`16. + 64.28711570095166`16.*I, 
 F[3, 67] -> 9.133486639674162`16. + 2.291363526169279`16.*I, 
 F[3, 68] -> 8.29668746874027`16. + 2.103717612789423`16.*I, 
 F[3, 69] -> 67.14769931856489`16. - 456.591139280391`16.*I, 
 F[4, 1] -> 162.7224034192715`16. + 641.1275178422876`16.*I, 
 F[4, 2] -> 1.8192898391092920000000000000000000000000001`16.*^-15 + 
   137.7613025186431`16.*I, F[4, 3] -> 162.0955379057876`16. + 
   641.9520032283381`16.*I, F[4, 4] -> -167.1687995913699`16., 
 F[4, 5] -> -181.3298649238296`16., 
 F[4, 6] -> -61.66850912916085`16. - 122.8388501883884`16.*I, 
 F[4, 7] -> 49.28519625841275`16. - 114.5614204618664`16.*I, 
 F[4, 8] -> 49.591104337742`16. - 115.4103719070739`16.*I, 
 F[4, 9] -> -61.86048285194877`16. - 123.5420583207494`16.*I, 
 F[4, 10] -> -60.52984345484133`16. - 2.725866227590853`16.*^-15*I, 
 F[4, 11] -> -170.7204120578792`16. - 96.82101315276628`16.*I, 
 F[4, 12] -> 173.5562889383889`16. - 607.2395316371832`16.*I, 
 F[4, 13] -> 1385.288395009191`16. - 263.89975843767`16.*I, 
 F[4, 14] -> 1422.003934116806`16. - 278.120177290369`16.*I, 
 F[4, 15] -> 783.0256788252856`16. + 2029.710695243605`16.*I, 
 F[4, 16] -> 3.70597599689923300000000000000000000000000001`16.*^-14 + 
   2534.30694373224`16.*I, F[4, 17] -> 191.1762742303536`16. - 
   632.7509197953207`16.*I, F[4, 18] -> -0.9317638464042157`16. - 
   5.40295718165058`16.*I, F[4, 19] -> -2060.901390905269`16. - 
   5889.295952167388`16.*I, F[4, 20] -> 1706.308958274965`16. + 
   2785.650308672744`16.*I, F[4, 21] -> -218.102582772461`16. + 
   575.2440222843599`16.*I, F[4, 22] -> -237.178644841994`16. + 
   519.2627920786761`16.*I, F[4, 23] -> 1860.312888578644`16. + 
   5594.490688092871`16.*I, F[4, 24] -> 297.8462789051456`16. + 
   529.7991174254191`16.*I, F[4, 25] -> 6486.630027243468`16. - 
   3718.229537042893`16.*I, F[4, 26] -> -3387.2547192154`16. - 
   5700.199584427634`16.*I, F[4, 27] -> -241.8811326045468`16. + 
   27.94189922117302`16.*I, F[4, 28] -> -530.5224593741441`16. + 
   2780.693977955675`16.*I, F[4, 29] -> -334.7699791025791`16. - 
   644.3935402778673`16.*I, F[4, 30] -> 846.0881243191819`16. + 
   459.2034918901902`16.*I, F[4, 31] -> 3477.470321202623`16. - 
   9288.865729839061`16.*I, F[4, 32] -> -2065.631098791181`16. - 
   5880.351859808049`16.*I, F[4, 33] -> 1764.707581385303`16. + 
   2771.982591166363`16.*I, F[4, 34] -> -219.4259343544148`16. + 
   579.4481841045135`16.*I, F[4, 35] -> -235.6856916424995`16. + 
   515.3942681104883`16.*I, F[4, 36] -> 1853.827602851665`16. + 
   5600.482071449429`16.*I, F[4, 37] -> 296.824607729777`16. + 
   526.7218228390878`16.*I, F[4, 38] -> 782.3126271147174`16. + 
   2028.757713204994`16.*I, F[4, 39] -> -241.726582988691`16. + 
   27.53442195100197`16.*I, F[4, 40] -> -467.65579009993`16. + 
   2660.216687313874`16.*I, F[4, 41] -> -335.7510283654253`16. - 
   647.8950732922764`16.*I, F[4, 42] -> 3689.073117696463`16. - 
   9510.208006220602`16.*I, F[4, 43] -> 1591.93580732079`16., 
 F[4, 44] -> 1729.677644951341`16., 
 F[4, 45] -> 1232.143443129884`16. + 2973.544610886478`16.*I, 
 F[4, 46] -> 273.5942746207301`16. + 1.276904228425346`16.*^-14*I, 
 F[4, 47] -> 1169.232772924108`16. + 2963.732232607715`16.*I, 
 F[4, 48] -> -2215.449230172168`16. - 598.0051598419454`16.*I, 
 F[4, 49] -> -2215.504112234179`16. - 599.4084772751664`16.*I, 
 F[4, 50] -> -222.5402088240199`16. - 587.5824718655317`16.*I, 
 F[4, 51] -> -1581.551898013852`16. + 2818.995597065624`16.*I, 
 F[4, 52] -> 246.3317894296948`16. - 476.7136446106532`16.*I, 
 F[4, 53] -> -6393.630485303986`16. + 827.2603839179991`16.*I, 
 F[4, 54] -> 249.4542443489531`16. - 480.8725660912639`16.*I, 
 F[4, 55] -> -6578.180996581646`16. + 873.0351427012052`16.*I, 
 F[4, 56] -> -223.7792990622937`16. - 591.5579913975075`16.*I, 
 F[4, 57] -> -1688.306411957986`16. + 2927.925312640559`16.*I, 
 F[4, 58] -> -63.6428948902189`16. - 34.07875693539901`16.*I, 
 F[4, 59] -> -1275.112475885743`16. + 4909.054113533194`16.*I, 
 F[4, 60] -> 57.38519699260647`16. - 147.6408692941232`16.*I, 
 F[4, 61] -> -59.03762282434077`16. + 56.41047755676057`16.*I, 
 F[4, 62] -> 0.3573532486989137`16. + 0.3719160379069848`16.*I, 
 F[4, 63] -> -2295.188200251856`16. - 91.14774592740618`16.*I, 
 F[4, 64] -> 54.42812098872756`16. - 143.4811552179202`16.*I, 
 F[4, 65] -> -56.32516594454107`16. - 30.55404863028582`16.*I, 
 F[4, 66] -> -691.7231820239718`16. - 543.9676726714698`16.*I, 
 F[4, 67] -> -191.9696679468153`16. - 8.45372143369768`16.*I, 
 F[4, 68] -> -174.4227725928743`16. - 7.987166686687621`16.*I, 
 F[4, 69] -> -386.4013885037893`16. + 3769.330125260769`16.*I, 
 F[4, 70] -> 2.408766665929742`16. + 12.17127640314616`16.*I, 
 F[4, 71] -> 6616.210030609356`16. - 3772.642172631272`16.*I, 
 F[4, 72] -> -3242.578229492181`16. - 5736.542743176277`16.*I, 
 F[4, 73] -> 845.8445171262052`16. + 459.0312434889395`16.*I, 
 F[4, 74] -> 2.401626877261214`16. + 12.1612834537713`16.*I, 
 F[4, 75] -> -1.504298371686584`16. + 95.56321584033392`16.*I, 
 F[4, 76] -> -226.0475116857132`16. + 492.0971548254904`16.*I, 
 F[4, 77] -> -1.477038616441991`16. + 96.22154594157368`16.*I, 
 F[4, 78] -> -227.4599457138708`16. + 495.7270342839118`16.*I, 
 F[4, 79] -> -10964.92401044569`16. + 1644.659263692344`16.*I, 
 F[4, 80] -> -0.02159723607751207`16. - 133.9346501408286`16.*I, 
 F[4, 81] -> -13053.45790773835`16. + 2483.136195586588`16.*I, 
 F[4, 82] -> 4.181855784810098`16. - 1.337799593279998`16.*I, 
 F[4, 83] -> 1.205702485222255`16. - 5.106128876794861`16.*I, 
 F[4, 84] -> 340.7161151466725`16. + 539.6603237191226`16.*I, 
 F[4, 85] -> 339.4333290907225`16. + 536.4921595959299`16.*I, 
 F[4, 86] -> 732.1606325233723`16. + 387.1282025721163`16.*I, 
 F[4, 87] -> 4.149798536016673`16. - 1.324910296769319`16.*I, 
 F[4, 88] -> 1.210122015230089`16. - 140.2163946943972`16.*I, 
 F[4, 89] -> -12700.35506207184`16. + 2355.382855180335`16.*I, 
 F[4, 90] -> -11270.03496191277`16. + 1735.5475594411`16.*I, 
 F[4, 91] -> -1412.428701051111`16. + 5120.181582317049`16.*I, 
 F[4, 92] -> -2155.229431007244`16. + 413.1227667838994`16.*I, 
 F[4, 93] -> -16983.66121801497`16. + 2021.069569369368`16.*I, 
 F[4, 94] -> -2335.735151781836`16. + 454.00018618838`16.*I, 
 F[4, 95] -> -17381.59507507857`16. + 2112.914103478688`16.*I, 
 F[4, 96] -> 1.43869590621404`16. + 11.70645032875766`16.*I, 
 F[4, 97] -> 3.639835129199813`16. + 22.69859166298192`16.*I, 
 F[4, 98] -> -2.498927771723974`16. - 7.74892896763351`16.*I, 
 F[4, 99] -> -2.514886223757389`16. - 7.811997728457838`16.*I, 
 F[4, 100] -> 3.637733984820645`16. + 22.70669278460199`16.*I, 
 F[4, 101] -> -1178.027061069601`16. - 3409.12522130606`16.*I, 
 F[4, 102] -> -363.3057299630318`16. + 27.50750006293476`16.*I, 
 F[4, 103] -> 2.24266888940767`16. + 11.67995741318493`16.*I, 
 F[4, 104] -> 64.32821072169637`16. - 6.984768799937893`16.*I, 
 F[4, 105] -> -179.5869504271327`16. - 16.60389677264102`16.*I, 
 F[4, 106] -> -1108.567728294079`16. - 3389.475466416563`16.*I, 
 F[4, 107] -> 2540.558244683747`16. - 3315.879082975459`16.*I, 
 F[4, 108] -> -199.5867402444246`16. - 667.3496349538758`16.*I, 
 F[4, 109] -> 1594.80318744625`16. - 2955.161276124482`16.*I, 
 F[4, 110] -> 7424.812910916406`16. - 657.4215699502245`16.*I, 
 F[4, 111] -> 264.7748521423285`16. - 467.0980251607481`16.*I, 
 F[4, 112] -> 6472.317990365231`16. - 1008.211023194355`16.*I, 
 F[4, 113] -> 7647.847922583715`16. - 694.9948802101067`16.*I, 
 F[4, 114] -> 269.5173657495064`16. - 471.9102597058346`16.*I, 
 F[4, 115] -> 6654.599165978989`16. - 1062.553027463663`16.*I, 
 F[4, 116] -> 2687.983134650042`16. - 3434.668285429047`16.*I, 
 F[4, 117] -> -201.386868097304`16. - 672.3445669079157`16.*I, 
 F[4, 118] -> 1704.351176939087`16. - 3069.632240140168`16.*I, 
 F[4, 119] -> -668.2928818582085`16. - 701.0789860947334`16.*I}


==> ancillary/letters.m <==
(* ::Package:: *)

{
ww[1] -> qsq + v12, 
ww[2] -> qsq + v23, 
ww[3] -> v34, 
ww[4] -> v15, 
ww[5] -> v45, 
ww[6] -> mTsq, 
ww[7] -> (qsq + sqrtC1)/(qsq - sqrtC1), 
ww[8] -> qsq, 
ww[9] -> mTsq + qsq + v12, 
ww[10] -> mTsq + qsq + v23, 
ww[11] -> mTsq + v34, 
ww[12] -> mTsq + v15, 
ww[13] -> -qsq + v15 - v23 - v34, 
ww[14] -> -qsq - v12 - v15 + v34, 
ww[15] -> qsq - v15 + v23 - v45, 
ww[16] -> qsq + v12 - v34 - v45, 
ww[17] -> v34 + v45, 
ww[18] -> v15 + v45, 
ww[19] -> qsq + v12 - v34, 
ww[20] -> qsq - v15 + v23, 
ww[21] -> v15*(qsq - v15 + v23) - (mTsq + v15)*v45, 
ww[22] -> (qsq + v12 - v34)*v34 - (mTsq + v34)*v45, 
ww[23] -> -(v15*(qsq + v23)) + mTsq*v45, 
ww[24] -> (-qsq - v12)*v34 + mTsq*v45, 
ww[25] -> -(qsq*v15^2) - v12*v15*(qsq + v12 + v15 - v34) - mTsq*(qsq + v12 + v15 - v34)^2, 
ww[26] -> -(qsq*v34^2) - v23*v34*(qsq - v15 + v23 + v34) - mTsq*(qsq - v15 + v23 + v34)^2, 
ww[27] -> -(mTsq*(qsq - v15 + v23 + v34)^2) - v12*(qsq - v15 + v23 + v34)*(qsq - v15 + v23 - v45) - qsq*(qsq - v15 + v23 - v45)^2, 
ww[28] -> -(mTsq*(qsq + v12 + v15 - v34)^2) - v23*(qsq + v12 + v15 - v34)*(qsq + v12 - v34 - v45) - qsq*(qsq + v12 - v34 - v45)^2, 
ww[29] -> mTsq*(v15 - v34)^2 + qsq*v15*v34, 
ww[30] -> qsq^2*(mTsq - v15) + 2*mTsq*qsq*(v12 + v15 - v34) + mTsq*(v12 + v15 - v34)^2 + qsq*v15*(-v12 + v34), 
ww[31] -> mTsq*(qsq - v15 + v23)^2 - (-2*mTsq + qsq)*(qsq - v15 + v23)* v34 + mTsq*v34^2, 
ww[32] -> qsq^3 + mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45) + 2*qsq^2*(2*mTsq + v12 + v23 - v45) + qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 2*(v12 + v23)*v45 + v45^2), 
ww[33] -> (qsq + v12)*v15*(qsq + v23)*v34 - (mTsq*(v15 - v34)^2 + qsq*v15*v34)*v45, 
ww[34] -> qsq^4*(mTsq - v15)*(mTsq - v34) + mTsq^2*(v12 + v15 - v34)^2*(-v15 + v23 + v34)^2 + qsq^3*(2*mTsq^2*(v12 + v23) + v15*v34*(v12 - v15 + v23 - v34 - 2*v45) + mTsq*(-(v15*(v12 - 2*v15 + 2*v23)) - (2*(v12 + v15) + v23)*v34 + 2*v34^2 + (v15 + v34)*v45)) + 
       qsq^2*(mTsq^2*(v12^2 - 2*v15^2 + 2*v15*v23 + v23^2 + 4*v15*v34 - 
           2*v23*v34 - 2*v34^2 + 2*v12*(-v15 + 2*v23 + v34)) + 
         v15*v34*(v15 - v23 + v45)*(-v12 + v34 + v45) + 
         mTsq*(v15*(v15 - v23)*(2*v12 - v15 + v23) - 
           (v12^2 - v15*(v15 - 2*v23) + 2*v12*(v15 + v23))*v34 + 
           (2*v12 + v15 + 2*v23)*v34^2 - v34^3 + (v15*(v12 - 2*v15 + v23) + 
             (v12 + 4*v15 + v23)*v34 - 2*v34^2)*v45)) + 
       mTsq*qsq*(v12^2*(v15 - v23)*v34 + 2*mTsq*(v12 + v23)*(v12 + v15 - v34)*
          (-v15 + v23 + v34) + v34*(v15*(2*v15^2 - 3*v15*v23 + v23^2) + 
           4*v15*(-v15 + v23)*v34 + (2*v15 - v23)*v34^2) + 
         (v15 - v34)^2*(v15 - v23 + v34)*v45 + (v15 - v34)^2*v45^2 - 
         v12*(v15^3 + v15^2*(-2*v23 - 4*v34 + v45) + 
           v15*(v23^2 + 4*v23*v34 + 3*v34^2 - (v23 + 2*v34)*v45) + 
           v34*(v34*v45 - v23*(2*v34 + v45)))), 
     ww[35] -> (sqrtG1 - v12)/(-sqrtG1 - v12), 
     ww[36] -> (-sqrtG2 + v23)/(sqrtG2 + v23), 
     ww[37] -> (2*mTsq - sqrtG1 + v12)/(2*mTsq + sqrtG1 + v12), 
     ww[38] -> (2*mTsq - sqrtG2 + v23)/(2*mTsq + sqrtG2 + v23), 
     ww[39] -> (qsq - sqrtG3 + v23 + v45)/(qsq + sqrtG3 + v23 + v45), 
     ww[40] -> (qsq - sqrtG4 + v12 + v45)/(qsq + sqrtG4 + v12 + v45), 
     ww[41] -> (2*mTsq + qsq + sqrtG3 + v23 - v45)/(2*mTsq + qsq - sqrtG3 + 
        v23 - v45), ww[42] -> (2*mTsq + qsq + sqrtG4 + v12 - v45)/
       (2*mTsq + qsq - sqrtG4 + v12 - v45), 
     ww[43] -> (qsq + sqrtG3 - 2*v15 + v23 - v45)/(qsq - sqrtG3 - 2*v15 + 
        v23 - v45), ww[44] -> (qsq - sqrtG4 + v12 - 2*v34 - v45)/
       (qsq + sqrtG4 + v12 - 2*v34 - v45), 
     ww[45] -> (qsq + sqrtG5 + v15 - v34)/(qsq - sqrtG5 + v15 - v34), 
     ww[46] -> (qsq + sqrtG5 - v15 + v34)/(qsq - sqrtG5 - v15 + v34), 
     ww[47] -> (2*qsq + sqrtR1 + v12 + v23)/(2*qsq - sqrtR1 + v12 + v23), 
     ww[48] -> (2*mTsq*qsq + (-sqrtG1 + v12)*v15 + 2*mTsq*(v12 + v15 - v34))/
       (2*mTsq*qsq + (sqrtG1 + v12)*v15 + 2*mTsq*(v12 + v15 - v34)), 
     ww[49] -> (2*mTsq*qsq + (-sqrtG2 + v23)*v34 + 2*mTsq*(-v15 + v23 + v34))/
       (2*mTsq*qsq + (sqrtG2 + v23)*v34 + 2*mTsq*(-v15 + v23 + v34)), 
     ww[50] -> (qsq*(2*mTsq + v12) + 2*mTsq*(-v15 + v23 + v34) - 
        sqrtG1*(qsq - v15 + v23 - v45) - v12*(v15 - v23 + v45))/
       (qsq*(2*mTsq + v12) + 2*mTsq*(-v15 + v23 + v34) - 
        v12*(v15 - v23 + v45) - sqrtG1*(-qsq + v15 - v23 + v45)), 
     ww[51] -> (qsq*(2*mTsq + v23) + 2*mTsq*(v12 + v15 - v34) + 
        v23*(v12 - v34 - v45) - sqrtG2*(qsq + v12 - v34 - v45))/
       (qsq*(2*mTsq + v23) + 2*mTsq*(v12 + v15 - v34) + 
        v23*(v12 - v34 - v45) - sqrtG2*(-qsq - v12 + v34 + v45)), 
     ww[52] -> (qsq*v15 - sqrtG5*v15 - (2*mTsq + v15)*(v15 - v34))/
       (qsq*v15 + sqrtG5*v15 - (2*mTsq + v15)*(v15 - v34)), 
     ww[53] -> (-(sqrtG5*v15) + qsq*(2*mTsq + v15) + 
        2*mTsq*(v12 + v15 - v34) + v15*(2*v12 + v15 - v34))/
       (sqrtG5*v15 + qsq*(2*mTsq + v15) + 2*mTsq*(v12 + v15 - v34) + 
        v15*(2*v12 + v15 - v34)), ww[54] -> 
      (-(sqrtG5*v34) + qsq*(2*mTsq + v34) + 2*mTsq*(-v15 + v23 + v34) + 
        v34*(-v15 + 2*v23 + v34))/(sqrtG5*v34 + qsq*(2*mTsq + v34) + 
        2*mTsq*(-v15 + v23 + v34) + v34*(-v15 + 2*v23 + v34)), 
     ww[55] -> (-2*mTsq*v15 + qsq*v15 - sqrtC1*v15 + 2*mTsq*v34)/
       (-2*mTsq*v15 + qsq*v15 + sqrtC1*v15 + 2*mTsq*v34), 
     ww[56] -> (qsq*(qsq + v12 - v15 - v34) - sqrtC1*(qsq + v12 + v15 - v34))/
       (qsq*(qsq + v12 - v15 - v34) + sqrtC1*(qsq + v12 + v15 - v34)), 
     ww[57] -> (qsq*(qsq - v15 + v23 - v34) - sqrtC1*(qsq - v15 + v23 + v34))/
       (qsq*(qsq - v15 + v23 - v34) + sqrtC1*(qsq - v15 + v23 + v34)), 
     ww[58] -> -((sqrtC2 - (qsq + v12)*(qsq + v23) + qsq*v45)/
        (sqrtC2 + (qsq + v12)*(qsq + v23) - qsq*v45)), 
     ww[59] -> (qsq^2 + sqrtD5 + qsq*v12 - qsq*v15 - v12*v15 + qsq*v23 + 
        v12*v23 - qsq*v34 + 2*v15*v34 - v23*v34 + 2*mTsq*v45 - qsq*v45 + 
        v15*v45 + v34*v45)/(qsq^2 - sqrtD5 + qsq*v12 - qsq*v15 - v12*v15 + 
        qsq*v23 + v12*v23 - qsq*v34 + 2*v15*v34 - v23*v34 + 2*mTsq*v45 - 
        qsq*v45 + v15*v45 + v34*v45), ww[60] -> 
      (qsq^2*(2*mTsq - v15 - v34) - 2*mTsq*(v12 + v15 - v34)*
         (v15 - v23 - v34) + sqrtC1*(-v15^2 + qsq*(v15 - v34) + 
          v15*(v23 - v45) + v34*(-v12 + v34 + v45)) + 
        qsq*(v15^2 + 2*mTsq*(v12 + v23) + v15*(-v23 + v45) + 
          v34*(-v12 + v34 + v45)))/(qsq^2*(2*mTsq - v15 - v34) - 
        2*mTsq*(v12 + v15 - v34)*(v15 - v23 - v34) + 
        sqrtC1*(v15^2 + qsq*(-v15 + v34) + v15*(-v23 + v45) - 
          v34*(-v12 + v34 + v45)) + qsq*(v15^2 + 2*mTsq*(v12 + v23) + 
          v15*(-v23 + v45) + v34*(-v12 + v34 + v45))), 
     ww[61] -> (qsq^2*v15 - sqrtC2*v15 + v12*v15*v23 + 
        qsq*v15*(v12 + v23 - v45) + 2*mTsq*(v15 - v34)*v45)/
       (qsq^2*v15 + sqrtC2*v15 + v12*v15*v23 + qsq*v15*(v12 + v23 - v45) + 
        2*mTsq*(v15 - v34)*v45), ww[62] -> 
      (qsq^2*v34 - sqrtR2*v34 + qsq*v12*v34 + qsq*v23*v34 + v12*v23*v34 - 
        qsq*v34^2 - v23*v34^2 - 2*mTsq*v15*v45 + 2*mTsq*v34*v45 - 
        qsq*v34*v45)/(qsq^2*v34 + sqrtR2*v34 + qsq*v12*v34 + qsq*v23*v34 + 
        v12*v23*v34 - qsq*v34^2 - v23*v34^2 - 2*mTsq*v15*v45 + 
        2*mTsq*v34*v45 - qsq*v34*v45), 
     ww[63] -> (qsq^2*v15 - sqrtR3*v15 + qsq*v12*v15 - qsq*v15^2 - 
        v12*v15^2 + qsq*v15*v23 + v12*v15*v23 + 2*mTsq*v15*v45 - 
        qsq*v15*v45 - 2*mTsq*v34*v45)/(qsq^2*v15 + sqrtR3*v15 + qsq*v12*v15 - 
        qsq*v15^2 - v12*v15^2 + qsq*v15*v23 + v12*v15*v23 + 2*mTsq*v15*v45 - 
        qsq*v15*v45 - 2*mTsq*v34*v45), 
     ww[64] -> (2*mTsq*qsq^2 + qsq^3 + qsq*sqrtR2 + 4*mTsq*qsq*v12 + 
        2*qsq^2*v12 + sqrtR2*v12 + 2*mTsq*v12^2 + qsq*v12^2 + 
        4*mTsq*qsq*v15 - qsq^2*v15 + sqrtR2*v15 + 4*mTsq*v12*v15 - 
        qsq*v12*v15 + 2*mTsq*v15^2 + qsq^2*v23 + 2*qsq*v12*v23 + v12^2*v23 + 
        qsq*v15*v23 + v12*v15*v23 - 4*mTsq*qsq*v34 - 2*qsq^2*v34 - 
        sqrtR2*v34 - 4*mTsq*v12*v34 - 2*qsq*v12*v34 - 4*mTsq*v15*v34 + 
        qsq*v15*v34 - 2*qsq*v23*v34 - 2*v12*v23*v34 - v15*v23*v34 + 
        2*mTsq*v34^2 + qsq*v34^2 + v23*v34^2 - qsq^2*v45 - qsq*v12*v45 + 
        qsq*v15*v45 + qsq*v34*v45)/(2*mTsq*qsq^2 + qsq^3 - qsq*sqrtR2 + 
        4*mTsq*qsq*v12 + 2*qsq^2*v12 - sqrtR2*v12 + 2*mTsq*v12^2 + 
        qsq*v12^2 + 4*mTsq*qsq*v15 - qsq^2*v15 - sqrtR2*v15 + 
        4*mTsq*v12*v15 - qsq*v12*v15 + 2*mTsq*v15^2 + qsq^2*v23 + 
        2*qsq*v12*v23 + v12^2*v23 + qsq*v15*v23 + v12*v15*v23 - 
        4*mTsq*qsq*v34 - 2*qsq^2*v34 + sqrtR2*v34 - 4*mTsq*v12*v34 - 
        2*qsq*v12*v34 - 4*mTsq*v15*v34 + qsq*v15*v34 - 2*qsq*v23*v34 - 
        2*v12*v23*v34 - v15*v23*v34 + 2*mTsq*v34^2 + qsq*v34^2 + v23*v34^2 - 
        qsq^2*v45 - qsq*v12*v45 + qsq*v15*v45 + qsq*v34*v45), 
     ww[65] -> (2*mTsq*qsq^2 + qsq^3 + qsq*sqrtR3 + qsq^2*v12 - 
        4*mTsq*qsq*v15 - 2*qsq^2*v15 - sqrtR3*v15 - 2*qsq*v12*v15 + 
        2*mTsq*v15^2 + qsq*v15^2 + v12*v15^2 + 4*mTsq*qsq*v23 + 2*qsq^2*v23 + 
        sqrtR3*v23 + 2*qsq*v12*v23 - 4*mTsq*v15*v23 - 2*qsq*v15*v23 - 
        2*v12*v15*v23 + 2*mTsq*v23^2 + qsq*v23^2 + v12*v23^2 + 
        4*mTsq*qsq*v34 - qsq^2*v34 + sqrtR3*v34 + qsq*v12*v34 - 
        4*mTsq*v15*v34 + qsq*v15*v34 - v12*v15*v34 + 4*mTsq*v23*v34 - 
        qsq*v23*v34 + v12*v23*v34 + 2*mTsq*v34^2 - qsq^2*v45 + qsq*v15*v45 - 
        qsq*v23*v45 + qsq*v34*v45)/(2*mTsq*qsq^2 + qsq^3 - qsq*sqrtR3 + 
        qsq^2*v12 - 4*mTsq*qsq*v15 - 2*qsq^2*v15 + sqrtR3*v15 - 
        2*qsq*v12*v15 + 2*mTsq*v15^2 + qsq*v15^2 + v12*v15^2 + 
        4*mTsq*qsq*v23 + 2*qsq^2*v23 - sqrtR3*v23 + 2*qsq*v12*v23 - 
        4*mTsq*v15*v23 - 2*qsq*v15*v23 - 2*v12*v15*v23 + 2*mTsq*v23^2 + 
        qsq*v23^2 + v12*v23^2 + 4*mTsq*qsq*v34 - qsq^2*v34 - sqrtR3*v34 + 
        qsq*v12*v34 - 4*mTsq*v15*v34 + qsq*v15*v34 - v12*v15*v34 + 
        4*mTsq*v23*v34 - qsq*v23*v34 + v12*v23*v34 + 2*mTsq*v34^2 - 
        qsq^2*v45 + qsq*v15*v45 - qsq*v23*v45 + qsq*v34*v45), 
     ww[66] -> (-(qsq^2*v15) - sqrtR2*v15 - qsq*v12*v15 - qsq*v15*v23 - 
        v12*v15*v23 + qsq*v15*v34 + v15*v23*v34 + 2*mTsq*qsq*v45 + 
        qsq^2*v45 - sqrtR2*v45 + 2*mTsq*v12*v45 + qsq*v12*v45 + 
        2*mTsq*v15*v45 + qsq*v15*v45 + qsq*v23*v45 + v12*v23*v45 + 
        2*v15*v23*v45 - 2*mTsq*v34*v45 - qsq*v34*v45 - v23*v34*v45 - 
        qsq*v45^2)/(-(qsq^2*v15) + sqrtR2*v15 - qsq*v12*v15 - qsq*v15*v23 - 
        v12*v15*v23 + qsq*v15*v34 + v15*v23*v34 + 2*mTsq*qsq*v45 + 
        qsq^2*v45 + sqrtR2*v45 + 2*mTsq*v12*v45 + qsq*v12*v45 + 
        2*mTsq*v15*v45 + qsq*v15*v45 + qsq*v23*v45 + v12*v23*v45 + 
        2*v15*v23*v45 - 2*mTsq*v34*v45 - qsq*v34*v45 - v23*v34*v45 - 
        qsq*v45^2), ww[67] -> (-(qsq^2*v34) - sqrtR3*v34 - qsq*v12*v34 + 
        qsq*v15*v34 + v12*v15*v34 - qsq*v23*v34 - v12*v23*v34 + 
        2*mTsq*qsq*v45 + qsq^2*v45 - sqrtR3*v45 + qsq*v12*v45 - 
        2*mTsq*v15*v45 - qsq*v15*v45 - v12*v15*v45 + 2*mTsq*v23*v45 + 
        qsq*v23*v45 + v12*v23*v45 + 2*mTsq*v34*v45 + qsq*v34*v45 + 
        2*v12*v34*v45 - qsq*v45^2)/(-(qsq^2*v34) + sqrtR3*v34 - qsq*v12*v34 + 
        qsq*v15*v34 + v12*v15*v34 - qsq*v23*v34 - v12*v23*v34 + 
        2*mTsq*qsq*v45 + qsq^2*v45 + sqrtR3*v45 + qsq*v12*v45 - 
        2*mTsq*v15*v45 - qsq*v15*v45 - v12*v15*v45 + 2*mTsq*v23*v45 + 
        qsq*v23*v45 + v12*v23*v45 + 2*mTsq*v34*v45 + qsq*v34*v45 + 
        2*v12*v34*v45 - qsq*v45^2), ww[68] -> 
      (qsq^3 + qsq*sqrtR2 + 2*qsq^2*v12 + sqrtR2*v12 + qsq*v12^2 + 
        qsq^2*v23 + 2*qsq*v12*v23 + v12^2*v23 - 2*qsq^2*v34 - sqrtR2*v34 - 
        2*qsq*v12*v34 - 2*qsq*v23*v34 - 2*v12*v23*v34 + qsq*v34^2 + 
        v23*v34^2 + 2*mTsq*qsq*v45 - 2*qsq^2*v45 - sqrtR2*v45 + 
        2*mTsq*v12*v45 - 2*qsq*v12*v45 + 2*mTsq*v15*v45 - qsq*v23*v45 - 
        v12*v23*v45 - 2*mTsq*v34*v45 + 2*qsq*v34*v45 + v23*v34*v45 + 
        qsq*v45^2)/(qsq^3 - qsq*sqrtR2 + 2*qsq^2*v12 - sqrtR2*v12 + 
        qsq*v12^2 + qsq^2*v23 + 2*qsq*v12*v23 + v12^2*v23 - 2*qsq^2*v34 + 
        sqrtR2*v34 - 2*qsq*v12*v34 - 2*qsq*v23*v34 - 2*v12*v23*v34 + 
        qsq*v34^2 + v23*v34^2 + 2*mTsq*qsq*v45 - 2*qsq^2*v45 + sqrtR2*v45 + 
        2*mTsq*v12*v45 - 2*qsq*v12*v45 + 2*mTsq*v15*v45 - qsq*v23*v45 - 
        v12*v23*v45 - 2*mTsq*v34*v45 + 2*qsq*v34*v45 + v23*v34*v45 + 
        qsq*v45^2), ww[69] -> (qsq^3 + qsq*sqrtR3 + qsq^2*v12 - 2*qsq^2*v15 - 
        sqrtR3*v15 - 2*qsq*v12*v15 + qsq*v15^2 + v12*v15^2 + 2*qsq^2*v23 + 
        sqrtR3*v23 + 2*qsq*v12*v23 - 2*qsq*v15*v23 - 2*v12*v15*v23 + 
        qsq*v23^2 + v12*v23^2 + 2*mTsq*qsq*v45 - 2*qsq^2*v45 - sqrtR3*v45 - 
        qsq*v12*v45 - 2*mTsq*v15*v45 + 2*qsq*v15*v45 + v12*v15*v45 + 
        2*mTsq*v23*v45 - 2*qsq*v23*v45 - v12*v23*v45 + 2*mTsq*v34*v45 + 
        qsq*v45^2)/(qsq^3 - qsq*sqrtR3 + qsq^2*v12 - 2*qsq^2*v15 + 
        sqrtR3*v15 - 2*qsq*v12*v15 + qsq*v15^2 + v12*v15^2 + 2*qsq^2*v23 - 
        sqrtR3*v23 + 2*qsq*v12*v23 - 2*qsq*v15*v23 - 2*v12*v15*v23 + 
        qsq*v23^2 + v12*v23^2 + 2*mTsq*qsq*v45 - 2*qsq^2*v45 + sqrtR3*v45 - 
        qsq*v12*v45 - 2*mTsq*v15*v45 + 2*qsq*v15*v45 + v12*v15*v45 + 
        2*mTsq*v23*v45 - 2*qsq*v23*v45 - v12*v23*v45 + 2*mTsq*v34*v45 + 
        qsq*v45^2), ww[70] -> (qsq^3 + qsq*sqrtD5 + qsq^2*v12 - 2*qsq^2*v15 - 
        sqrtD5*v15 - 2*qsq*v12*v15 + qsq*v15^2 + v12*v15^2 + 2*qsq^2*v23 + 
        sqrtD5*v23 + 2*qsq*v12*v23 - 2*qsq*v15*v23 - 2*v12*v15*v23 + 
        qsq*v23^2 + v12*v23^2 - qsq^2*v34 + qsq*v15*v34 - 2*qsq*v23*v34 + 
        v15*v23*v34 - v23^2*v34 + 2*mTsq*qsq*v45 - 2*qsq^2*v45 - sqrtD5*v45 - 
        qsq*v12*v45 - 2*mTsq*v15*v45 + qsq*v15*v45 + v12*v15*v45 + 
        v15^2*v45 + 2*mTsq*v23*v45 - 2*qsq*v23*v45 - v12*v23*v45 - 
        v15*v23*v45 + 2*mTsq*v34*v45 + 2*qsq*v34*v45 - v15*v34*v45 + 
        2*v23*v34*v45 + qsq*v45^2 + v15*v45^2 - v34*v45^2)/
       (qsq^3 - qsq*sqrtD5 + qsq^2*v12 - 2*qsq^2*v15 + sqrtD5*v15 - 
        2*qsq*v12*v15 + qsq*v15^2 + v12*v15^2 + 2*qsq^2*v23 - sqrtD5*v23 + 
        2*qsq*v12*v23 - 2*qsq*v15*v23 - 2*v12*v15*v23 + qsq*v23^2 + 
        v12*v23^2 - qsq^2*v34 + qsq*v15*v34 - 2*qsq*v23*v34 + v15*v23*v34 - 
        v23^2*v34 + 2*mTsq*qsq*v45 - 2*qsq^2*v45 + sqrtD5*v45 - qsq*v12*v45 - 
        2*mTsq*v15*v45 + qsq*v15*v45 + v12*v15*v45 + v15^2*v45 + 
        2*mTsq*v23*v45 - 2*qsq*v23*v45 - v12*v23*v45 - v15*v23*v45 + 
        2*mTsq*v34*v45 + 2*qsq*v34*v45 - v15*v34*v45 + 2*v23*v34*v45 + 
        qsq*v45^2 + v15*v45^2 - v34*v45^2), 
     ww[71] -> (2*mTsq*qsq^2 + qsq^3 - qsq*sqrtD5 + qsq^2*v12 - 
        4*mTsq*qsq*v15 - 2*qsq^2*v15 + sqrtD5*v15 - 2*qsq*v12*v15 + 
        2*mTsq*v15^2 + qsq*v15^2 + v12*v15^2 + 4*mTsq*qsq*v23 + 2*qsq^2*v23 - 
        sqrtD5*v23 + 2*qsq*v12*v23 - 4*mTsq*v15*v23 - 2*qsq*v15*v23 - 
        2*v12*v15*v23 + 2*mTsq*v23^2 + qsq*v23^2 + v12*v23^2 + 
        4*mTsq*qsq*v34 - sqrtD5*v34 + qsq*v12*v34 - 4*mTsq*v15*v34 - 
        v12*v15*v34 + 4*mTsq*v23*v34 + qsq*v23*v34 + v12*v23*v34 - 
        v15*v23*v34 + v23^2*v34 + 2*mTsq*v34^2 + qsq*v34^2 + v23*v34^2 - 
        qsq^2*v45 + 2*qsq*v15*v45 - v15^2*v45 - qsq*v23*v45 + v15*v23*v45 + 
        2*v15*v34*v45 - v23*v34*v45 - v34^2*v45)/(2*mTsq*qsq^2 + qsq^3 + 
        qsq*sqrtD5 + qsq^2*v12 - 4*mTsq*qsq*v15 - 2*qsq^2*v15 - sqrtD5*v15 - 
        2*qsq*v12*v15 + 2*mTsq*v15^2 + qsq*v15^2 + v12*v15^2 + 
        4*mTsq*qsq*v23 + 2*qsq^2*v23 + sqrtD5*v23 + 2*qsq*v12*v23 - 
        4*mTsq*v15*v23 - 2*qsq*v15*v23 - 2*v12*v15*v23 + 2*mTsq*v23^2 + 
        qsq*v23^2 + v12*v23^2 + 4*mTsq*qsq*v34 + sqrtD5*v34 + qsq*v12*v34 - 
        4*mTsq*v15*v34 - v12*v15*v34 + 4*mTsq*v23*v34 + qsq*v23*v34 + 
        v12*v23*v34 - v15*v23*v34 + v23^2*v34 + 2*mTsq*v34^2 + qsq*v34^2 + 
        v23*v34^2 - qsq^2*v45 + 2*qsq*v15*v45 - v15^2*v45 - qsq*v23*v45 + 
        v15*v23*v45 + 2*v15*v34*v45 - v23*v34*v45 - v34^2*v45), 
     ww[72] -> (qsq^2*v15 + sqrtD5*v15 + qsq*v12*v15 - qsq*v15^2 - 
        v12*v15^2 + qsq*v15*v23 + v12*v15*v23 - qsq*v15*v34 - v15*v23*v34 - 
        2*mTsq*qsq*v45 - 2*mTsq*v12*v45 - 2*mTsq*v15*v45 - qsq*v15*v45 - 
        2*v12*v15*v45 - v15^2*v45 + 2*mTsq*v34*v45 + v15*v34*v45)/
       (qsq^2*v15 - sqrtD5*v15 + qsq*v12*v15 - qsq*v15^2 - v12*v15^2 + 
        qsq*v15*v23 + v12*v15*v23 - qsq*v15*v34 - v15*v23*v34 - 
        2*mTsq*qsq*v45 - 2*mTsq*v12*v45 - 2*mTsq*v15*v45 - qsq*v15*v45 - 
        2*v12*v15*v45 - v15^2*v45 + 2*mTsq*v34*v45 + v15*v34*v45), 
     ww[73] -> (2*mTsq*qsq^2 + qsq^3 + qsq*sqrtD5 + 4*mTsq*qsq*v12 + 
        2*qsq^2*v12 + sqrtD5*v12 + 2*mTsq*v12^2 + qsq*v12^2 + 
        4*mTsq*qsq*v15 + sqrtD5*v15 + 4*mTsq*v12*v15 + qsq*v12*v15 + 
        v12^2*v15 + 2*mTsq*v15^2 + qsq*v15^2 + v12*v15^2 + qsq^2*v23 + 
        2*qsq*v12*v23 + v12^2*v23 + qsq*v15*v23 + v12*v15*v23 - 
        4*mTsq*qsq*v34 - 2*qsq^2*v34 - sqrtD5*v34 - 4*mTsq*v12*v34 - 
        2*qsq*v12*v34 - 4*mTsq*v15*v34 - v12*v15*v34 - 2*qsq*v23*v34 - 
        2*v12*v23*v34 - v15*v23*v34 + 2*mTsq*v34^2 + qsq*v34^2 + v23*v34^2 - 
        qsq^2*v45 - qsq*v12*v45 - v12*v15*v45 - v15^2*v45 + 2*qsq*v34*v45 + 
        v12*v34*v45 + 2*v15*v34*v45 - v34^2*v45)/(2*mTsq*qsq^2 + qsq^3 - 
        qsq*sqrtD5 + 4*mTsq*qsq*v12 + 2*qsq^2*v12 - sqrtD5*v12 + 
        2*mTsq*v12^2 + qsq*v12^2 + 4*mTsq*qsq*v15 - sqrtD5*v15 + 
        4*mTsq*v12*v15 + qsq*v12*v15 + v12^2*v15 + 2*mTsq*v15^2 + qsq*v15^2 + 
        v12*v15^2 + qsq^2*v23 + 2*qsq*v12*v23 + v12^2*v23 + qsq*v15*v23 + 
        v12*v15*v23 - 4*mTsq*qsq*v34 - 2*qsq^2*v34 + sqrtD5*v34 - 
        4*mTsq*v12*v34 - 2*qsq*v12*v34 - 4*mTsq*v15*v34 - v12*v15*v34 - 
        2*qsq*v23*v34 - 2*v12*v23*v34 - v15*v23*v34 + 2*mTsq*v34^2 + 
        qsq*v34^2 + v23*v34^2 - qsq^2*v45 - qsq*v12*v45 - v12*v15*v45 - 
        v15^2*v45 + 2*qsq*v34*v45 + v12*v34*v45 + 2*v15*v34*v45 - v34^2*v45), 
     ww[74] -> (qsq^2*v15 + sqrtD5*v15 + qsq*v12*v15 - qsq*v15^2 - 
        v12*v15^2 + qsq*v15*v23 + v12*v15*v23 + qsq*v15*v34 + v15*v23*v34 + 
        2*mTsq*v15*v45 - qsq*v15*v45 + v15^2*v45 - 2*mTsq*v34*v45 - 
        v15*v34*v45)/(qsq^2*v15 - sqrtD5*v15 + qsq*v12*v15 - qsq*v15^2 - 
        v12*v15^2 + qsq*v15*v23 + v12*v15*v23 + qsq*v15*v34 + v15*v23*v34 + 
        2*mTsq*v15*v45 - qsq*v15*v45 + v15^2*v45 - 2*mTsq*v34*v45 - 
        v15*v34*v45), ww[75] -> (mTsq*qsq^4*(-2*mTsq + v15 + v34) + 
        sqrtD5*(mTsq*qsq^2*(v15 - v34) + mTsq*qsq*(v12 + v23)*(v15 - v34) - 
          mTsq*(v15 - v34)*(v12 + v15 - v34)*(v15 - v23 - v34) + 
          qsq*v15*v34*(-v12 - v15 + v23 + v34)) - mTsq*(v12 + v15 - v34)*
         (v15 - v23 - v34)*(v12*v15*(v15 - v23) + 2*mTsq*(v12 + v15 - v34)*
           (v15 - v23 - v34) - v12*(v15 + v23)*v34 - (v15 - v34)*
           (v23*v34 + v15*v45 - v34*v45)) + qsq^3*(-4*mTsq^2*(v12 + v23) + 
          v15*v34*(v12 + v15 + v23 + v34) - mTsq*(3*v15^2 + 
            v34*(-2*v12 + 3*v34 + v45) + v15*(-2*(v23 + v34) + v45))) + 
        qsq*(-4*mTsq^2*(v12 + v23)*(v12 + v15 - v34)*(-v15 + v23 + v34) + 
          v15*v34*(v12^2*(-v15 + v23) + (v15 - v23 - v34)*
             (v23*v34 + (v15 - v34)*v45) + v12*(-v15^2 + v23^2 - 
              (2*v23 + v34)*v45 + v15*(v34 + v45))) + 
          mTsq*(-v15^4 + v12^2*(2*v15*(v15 - v23) - 3*v15*v34 - v34^2) + 
            2*v12*(v15^3 + v15*v34*(2*v23 + v34) - v15^2*(v23 + 3*v34) + 
              v34*(-v23^2 - v23*v34 + v34^2)) + v15^3*(2*v23 - v45) - 
            v12*v23*(v15 + v34)*v45 + v15*v34*(-3*v23*(v23 + 2*v34) + 
              v34*v45) - v34^2*(-2*v23^2 - 2*v23*v34 + v34*(v34 + v45)) + 
            v15^2*(-v23^2 + 2*v23*v34 + v34*(2*v34 + v45)))) - 
        qsq^2*(2*mTsq^2*(v12^2 - 2*v15^2 + v23^2 - 2*v23*v34 - 2*v34^2 + 
            2*v12*(-v15 + 2*v23 + v34) + 2*v15*(v23 + 2*v34)) + 
          v15*v34*(v15^2 - (v12 + v23)^2 + v34^2 + (v12 + v15 + v23 + v34)*
             v45) + mTsq*(-3*v15^3 + v12^2*(v15 - v34) + 
            v15^2*(4*v23 + 3*v34 - v45) + v34*(v23^2 + v23*(v34 + v45) - 
              v34*(3*v34 + v45)) + v12*(v15^2 + v15*(-v34 + v45) + 
              v34*(4*v34 + v45)) + v15*(-v23^2 + v23*(-v34 + v45) + 
              v34*(3*v34 + 2*v45)))))/(mTsq*qsq^4*(-2*mTsq + v15 + v34) + 
        sqrtD5*(-(mTsq*qsq*(v12 + v23)*(v15 - v34)) + mTsq*(v15 - v34)*
           (v12 + v15 - v34)*(v15 - v23 - v34) + qsq*v15*(v12 + v15 - v23 - 
            v34)*v34 + mTsq*qsq^2*(-v15 + v34)) - mTsq*(v12 + v15 - v34)*
         (v15 - v23 - v34)*(v12*v15*(v15 - v23) + 2*mTsq*(v12 + v15 - v34)*
           (v15 - v23 - v34) - v12*(v15 + v23)*v34 - (v15 - v34)*
           (v23*v34 + v15*v45 - v34*v45)) + qsq^3*(-4*mTsq^2*(v12 + v23) + 
          v15*v34*(v12 + v15 + v23 + v34) - mTsq*(3*v15^2 + 
            v34*(-2*v12 + 3*v34 + v45) + v15*(-2*(v23 + v34) + v45))) + 
        qsq*(-4*mTsq^2*(v12 + v23)*(v12 + v15 - v34)*(-v15 + v23 + v34) + 
          v15*v34*(v12^2*(-v15 + v23) + (v15 - v23 - v34)*
             (v23*v34 + (v15 - v34)*v45) + v12*(-v15^2 + v23^2 - 
              (2*v23 + v34)*v45 + v15*(v34 + v45))) + 
          mTsq*(-v15^4 + v12^2*(2*v15*(v15 - v23) - 3*v15*v34 - v34^2) + 
            2*v12*(v15^3 + v15*v34*(2*v23 + v34) - v15^2*(v23 + 3*v34) + 
              v34*(-v23^2 - v23*v34 + v34^2)) + v15^3*(2*v23 - v45) - 
            v12*v23*(v15 + v34)*v45 + v15*v34*(-3*v23*(v23 + 2*v34) + 
              v34*v45) - v34^2*(-2*v23^2 - 2*v23*v34 + v34*(v34 + v45)) + 
            v15^2*(-v23^2 + 2*v23*v34 + v34*(2*v34 + v45)))) - 
        qsq^2*(2*mTsq^2*(v12^2 - 2*v15^2 + v23^2 - 2*v23*v34 - 2*v34^2 + 
            2*v12*(-v15 + 2*v23 + v34) + 2*v15*(v23 + 2*v34)) + 
          v15*v34*(v15^2 - (v12 + v23)^2 + v34^2 + (v12 + v15 + v23 + v34)*
             v45) + mTsq*(-3*v15^3 + v12^2*(v15 - v34) + 
            v15^2*(4*v23 + 3*v34 - v45) + v34*(v23^2 + v23*(v34 + v45) - 
              v34*(3*v34 + v45)) + v12*(v15^2 + v15*(-v34 + v45) + 
              v34*(4*v34 + v45)) + v15*(-v23^2 + v23*(-v34 + v45) + 
              v34*(3*v34 + 2*v45))))), 
     ww[76] -> (-(sqrtG1*sqrtG3) + qsq*(4*mTsq + v12) + v12*v23 + 
        2*mTsq*(v12 + v23) - v12*v45)/(sqrtG1*sqrtG3 + qsq*(4*mTsq + v12) + 
        v12*v23 + 2*mTsq*(v12 + v23) - v12*v45), 
     ww[77] -> (-(sqrtG2*sqrtG4) + v12*v23 + qsq*(4*mTsq + v23) + 
        2*mTsq*(v12 + v23) - v23*v45)/(sqrtG2*sqrtG4 + v12*v23 + 
        qsq*(4*mTsq + v23) + 2*mTsq*(v12 + v23) - v23*v45), 
     ww[78] -> (2*qsq^2 - sqrtG1*sqrtG4 + 2*mTsq*(v12 + v23) + 
        qsq*(4*mTsq + 3*v12 + 2*v23 - 2*v45) + v12*(v12 + 2*v23 - v45))/
       (2*qsq^2 + sqrtG1*sqrtG4 + 2*mTsq*(v12 + v23) + 
        qsq*(4*mTsq + 3*v12 + 2*v23 - 2*v45) + v12*(v12 + 2*v23 - v45)), 
     ww[79] -> (2*qsq^2 - sqrtG2*sqrtG3 + 2*mTsq*(v12 + v23) + 
        qsq*(4*mTsq + 2*v12 + 3*v23 - 2*v45) + v23*(2*v12 + v23 - v45))/
       (2*qsq^2 + sqrtG2*sqrtG3 + 2*mTsq*(v12 + v23) + 
        qsq*(4*mTsq + 2*v12 + 3*v23 - 2*v45) + v23*(2*v12 + v23 - v45)), 
     ww[80] -> (2*qsq^2 - sqrtG1*sqrtG2 + v12*v23 + 
        2*qsq*(2*mTsq + v12 + v23 - v45))/(2*qsq^2 + sqrtG1*sqrtG2 + 
        v12*v23 + 2*qsq*(2*mTsq + v12 + v23 - v45)), 
     ww[81] -> (qsq^2 - sqrtG3*sqrtG4 + v12*v23 + qsq*(v12 + v23) + 
        4*mTsq*v45 + v12*v45 + v23*v45 - v45^2)/(qsq^2 + sqrtG3*sqrtG4 + 
        v12*v23 + qsq*(v12 + v23) + 4*mTsq*v45 + v12*v45 + v23*v45 - v45^2), 
     ww[82] -> (2*qsq^2 + sqrtG1*sqrtR1 + v12*(v12 + v23) + 
        2*qsq*(v12 + v23 - v45))/(2*qsq^2 - sqrtG1*sqrtR1 + v12*(v12 + v23) + 
        2*qsq*(v12 + v23 - v45)), ww[83] -> 
      (2*qsq^2 + sqrtG2*sqrtR1 + v23*(v12 + v23) + 2*qsq*(v12 + v23 - v45))/
       (2*qsq^2 - sqrtG2*sqrtR1 + v23*(v12 + v23) + 2*qsq*(v12 + v23 - v45)), 
     ww[84] -> (2*qsq^2 - sqrtG3*sqrtR1 + v12*v23 + v23^2 + 
        qsq*(v12 + 3*v23 - 2*v45) + v12*v45 - v23*v45)/
       (2*qsq^2 + sqrtG3*sqrtR1 + v12*v23 + v23^2 + 
        qsq*(v12 + 3*v23 - 2*v45) + v12*v45 - v23*v45), 
     ww[85] -> (2*qsq^2 - sqrtG4*sqrtR1 + v12^2 + v12*v23 + 
        qsq*(3*v12 + v23 - 2*v45) - v12*v45 + v23*v45)/
       (2*qsq^2 + sqrtG4*sqrtR1 + v12^2 + v12*v23 + 
        qsq*(3*v12 + v23 - 2*v45) - v12*v45 + v23*v45), 
     ww[86] -> (-(sqrtC2*sqrtG1) + (qsq + v12)*(qsq*(4*mTsq + v12) + 
          v12*v23 + 2*mTsq*(v12 + v23)) - qsq*(4*mTsq + v12)*v45)/
       (sqrtC2*sqrtG1 + (qsq + v12)*(qsq*(4*mTsq + v12) + v12*v23 + 
          2*mTsq*(v12 + v23)) - qsq*(4*mTsq + v12)*v45), 
     ww[87] -> (-(sqrtC2*sqrtG2) + (qsq + v23)*(2*mTsq*(2*qsq + v12) + 
          (2*mTsq + qsq + v12)*v23) - qsq*(4*mTsq + v23)*v45)/
       (sqrtC2*sqrtG2 + (qsq + v23)*(2*mTsq*(2*qsq + v12) + 
          (2*mTsq + qsq + v12)*v23) - qsq*(4*mTsq + v23)*v45), 
     ww[88] -> (-(sqrtC2*sqrtG3) + (qsq + v12)*(qsq + v23)^2 - 
        (2*qsq^2 + 2*mTsq*v12 + qsq*v12 + (-2*mTsq + 2*qsq + v12)*v23)*v45 + 
        qsq*v45^2)/(sqrtC2*sqrtG3 + (qsq + v12)*(qsq + v23)^2 - 
        (2*qsq^2 + 2*mTsq*v12 + qsq*v12 + (-2*mTsq + 2*qsq + v12)*v23)*v45 + 
        qsq*v45^2), ww[89] -> (-(sqrtC2*sqrtG4) + (qsq + v12)^2*(qsq + v23) - 
        (2*(qsq^2 - mTsq*v12 + qsq*v12) + (2*mTsq + qsq + v12)*v23)*v45 + 
        qsq*v45^2)/(sqrtC2*sqrtG4 + (qsq + v12)^2*(qsq + v23) - 
        (2*(qsq^2 - mTsq*v12 + qsq*v12) + (2*mTsq + qsq + v12)*v23)*v45 + 
        qsq*v45^2), ww[90] -> (-(sqrtC1*sqrtC2) + qsq*(qsq + v12)*
         (qsq + v23) - qsq*(-4*mTsq + qsq)*v45)/(sqrtC1*sqrtC2 + 
        qsq*(qsq + v12)*(qsq + v23) - qsq*(-4*mTsq + qsq)*v45), 
     ww[91] -> (-(sqrtD5*sqrtG1) + qsq^2*(4*mTsq + v12 + 2*v15) + 
        2*mTsq*(v12 + v23)*(v12 + v15 - v34) + 
        v12*(2*v15*v23 + v12*(v15 + v23) - v23*v34 - v15*v45 + v34*v45) + 
        qsq*(v12^2 + 2*v15*(v23 - v45) + v12*(3*v15 + v23 - v34 - v45) + 
          2*mTsq*(3*v12 + 2*v15 + v23 - 2*(v34 + v45))))/
       (sqrtD5*sqrtG1 + qsq^2*(4*mTsq + v12 + 2*v15) + 
        2*mTsq*(v12 + v23)*(v12 + v15 - v34) + 
        v12*(2*v15*v23 + v12*(v15 + v23) - v23*v34 - v15*v45 + v34*v45) + 
        qsq*(v12^2 + 2*v15*(v23 - v45) + v12*(3*v15 + v23 - v34 - v45) + 
          2*mTsq*(3*v12 + 2*v15 + v23 - 2*(v34 + v45)))), 
     ww[92] -> (-(sqrtD5*sqrtG2) + 2*mTsq*(v12 + v23)*(-v15 + v23 + v34) + 
        qsq^2*(4*mTsq + v23 + 2*v34) + 
        v23*(v23*v34 + v12*(-v15 + v23 + 2*v34) + v15*v45 - v34*v45) + 
        qsq*(v12*v23 - v15*v23 + v23^2 + 2*v12*v34 + 3*v23*v34 + 
          2*mTsq*(v12 - 2*v15 + 3*v23 + 2*v34 - 2*v45) - (v23 + 2*v34)*v45))/
       (sqrtD5*sqrtG2 + 2*mTsq*(v12 + v23)*(-v15 + v23 + v34) + 
        qsq^2*(4*mTsq + v23 + 2*v34) + 
        v23*(v23*v34 + v12*(-v15 + v23 + 2*v34) + v15*v45 - v34*v45) + 
        qsq*(v12*v23 - v15*v23 + v23^2 + 2*v12*v34 + 3*v23*v34 + 
          2*mTsq*(v12 - 2*v15 + 3*v23 + 2*v34 - 2*v45) - (v23 + 2*v34)*v45)), 
     ww[93] -> (-(sqrtD5*sqrtG3) + (qsq + v23)*
         ((qsq + v12)*(qsq - v15 + v23) - (qsq + v23)*v34) - 
        (2*qsq^2 + 2*mTsq*v12 + qsq*v12 + 4*mTsq*v15 + v12*v15 - 2*mTsq*v23 + 
          2*qsq*v23 + v12*v23 + v15*v23 - 2*(2*mTsq + qsq + v23)*v34)*v45 + 
        (qsq + v15 - v34)*v45^2)/(sqrtD5*sqrtG3 + (qsq + v23)*
         ((qsq + v12)*(qsq - v15 + v23) - (qsq + v23)*v34) - 
        (2*qsq^2 + 2*mTsq*v12 + qsq*v12 + 4*mTsq*v15 + v12*v15 - 2*mTsq*v23 + 
          2*qsq*v23 + v12*v23 + v15*v23 - 2*(2*mTsq + qsq + v23)*v34)*v45 + 
        (qsq + v15 - v34)*v45^2), ww[94] -> 
      (-(sqrtD5*sqrtG4) + (qsq + v12)*((qsq + v12)*(qsq - v15 + v23) - 
          (qsq + v23)*v34) - (2*qsq^2 - 2*v12*v15 + v12*v23 + 
          qsq*(2*v12 - 2*v15 + v23) + v12*v34 + v23*v34 + 
          2*mTsq*(-v12 - 2*v15 + v23 + 2*v34))*v45 + (qsq - v15 + v34)*v45^2)/
       (sqrtD5*sqrtG4 + (qsq + v12)*((qsq + v12)*(qsq - v15 + v23) - 
          (qsq + v23)*v34) - (2*qsq^2 - 2*v12*v15 + v12*v23 + 
          qsq*(2*v12 - 2*v15 + v23) + v12*v34 + v23*v34 + 
          2*mTsq*(-v12 - 2*v15 + v23 + 2*v34))*v45 + (qsq - v15 + v34)*
         v45^2), ww[95] -> (qsq^3 - sqrtC1*sqrtD5 + 2*mTsq*(v12 + v15 - v34)*
         (v15 - v23 - v34) - qsq^2*(2*mTsq - v12 + v15 - v23 + v34 + v45) + 
        qsq*(-(v12*v15) + v12*v23 + 2*v15*v34 - v23*v34 - 
          2*mTsq*(v12 + v23 - 2*v45) + (v15 + v34)*v45))/
       (qsq^3 + sqrtC1*sqrtD5 + 2*mTsq*(v12 + v15 - v34)*(v15 - v23 - v34) - 
        qsq^2*(2*mTsq - v12 + v15 - v23 + v34 + v45) + 
        qsq*(-(v12*v15) + v12*v23 + 2*v15*v34 - v23*v34 - 
          2*mTsq*(v12 + v23 - 2*v45) + (v15 + v34)*v45)), 
     ww[96] -> (-(sqrtC2*sqrtD5) + (qsq + v12)*(qsq + v23)*
         ((qsq + v12)*(qsq - v15 + v23) - (qsq + v23)*v34) + 
        (-2*qsq^3 + v12*v23*(v15 + v34) + 2*qsq^2*(2*mTsq - v12 + v15 - v23 + 
            v34) + 2*mTsq*(v23*(v15 - v34) + v12*(-v15 + 2*v23 + v34)) + 
          qsq*(4*mTsq*(v12 + v23) + v12*(2*v15 - 2*v23 + v34) + 
            v23*(v15 + 2*v34)))*v45 + qsq*(-4*mTsq + qsq - v15 - v34)*v45^2)/
       (sqrtC2*sqrtD5 + (qsq + v12)*(qsq + v23)*
         ((qsq + v12)*(qsq - v15 + v23) - (qsq + v23)*v34) + 
        (-2*qsq^3 + v12*v23*(v15 + v34) + 2*qsq^2*(2*mTsq - v12 + v15 - v23 + 
            v34) + 2*mTsq*(v23*(v15 - v34) + v12*(-v15 + 2*v23 + v34)) + 
          qsq*(4*mTsq*(v12 + v23) + v12*(2*v15 - 2*v23 + v34) + 
            v23*(v15 + 2*v34)))*v45 + qsq*(-4*mTsq + qsq - v15 - v34)*v45^2), 
     ww[97] -> ((qsq - sqrtG1 - sqrtG5 + v12 + v15 - v34)*
        (qsq + sqrtG1 + sqrtG5 + v12 + v15 - v34))/
       ((qsq + sqrtG1 - sqrtG5 + v12 + v15 - v34)*(qsq - sqrtG1 + sqrtG5 + 
         v12 + v15 - v34)), ww[98] -> 
      ((-qsq - sqrtG2 - sqrtG5 + v15 - v23 - v34)*(-qsq + sqrtG2 + sqrtG5 + 
         v15 - v23 - v34))/((-qsq + sqrtG2 - sqrtG5 + v15 - v23 - v34)*
        (-qsq - sqrtG2 + sqrtG5 + v15 - v23 - v34)), 
     ww[99] -> ((-qsq - sqrtC1 - sqrtG1 - v12)*(-qsq + sqrtC1 + sqrtG1 - 
         v12))/((-qsq + sqrtC1 - sqrtG1 - v12)*(-qsq - sqrtC1 + sqrtG1 - 
         v12)), ww[100] -> ((-qsq - sqrtC1 - sqrtG2 - v23)*
        (-qsq + sqrtC1 + sqrtG2 - v23))/((-qsq + sqrtC1 - sqrtG2 - v23)*
        (-qsq - sqrtC1 + sqrtG2 - v23)), ww[101] -> 
      ((-sqrtC1 - sqrtG5 - v15 + v34)*(sqrtC1 + sqrtG5 - v15 + v34))/
       ((sqrtC1 - sqrtG5 - v15 + v34)*(-sqrtC1 + sqrtG5 - v15 + v34)), 
     ww[102] -> ((-qsq^2 - sqrtR2 - qsq*v12 - qsq*v23 - v12*v23 + qsq*v34 + 
         v23*v34 - sqrtC1*v45)*(-qsq^2 + sqrtR2 - qsq*v12 - qsq*v23 - 
         v12*v23 + qsq*v34 + v23*v34 + sqrtC1*v45))/
       ((-qsq^2 + sqrtR2 - qsq*v12 - qsq*v23 - v12*v23 + qsq*v34 + v23*v34 - 
         sqrtC1*v45)*(-qsq^2 - sqrtR2 - qsq*v12 - qsq*v23 - v12*v23 + 
         qsq*v34 + v23*v34 + sqrtC1*v45)), 
     ww[103] -> ((-qsq^2 - sqrtR3 - qsq*v12 + qsq*v15 + v12*v15 - qsq*v23 - 
         v12*v23 - sqrtC1*v45)*(-qsq^2 + sqrtR3 - qsq*v12 + qsq*v15 + 
         v12*v15 - qsq*v23 - v12*v23 + sqrtC1*v45))/
       ((-qsq^2 + sqrtR3 - qsq*v12 + qsq*v15 + v12*v15 - qsq*v23 - v12*v23 - 
         sqrtC1*v45)*(-qsq^2 - sqrtR3 - qsq*v12 + qsq*v15 + v12*v15 - 
         qsq*v23 - v12*v23 + sqrtC1*v45)), 
     ww[104] -> ((-qsq^2 - sqrtR3 - qsq*v12 + qsq*v15 + v12*v15 - qsq*v23 - 
         v12*v23 + qsq*v45 - sqrtG1*v45 + v12*v45)*(-qsq^2 + sqrtR3 - 
         qsq*v12 + qsq*v15 + v12*v15 - qsq*v23 - v12*v23 + qsq*v45 + 
         sqrtG1*v45 + v12*v45))/((-qsq^2 + sqrtR3 - qsq*v12 + qsq*v15 + 
         v12*v15 - qsq*v23 - v12*v23 + qsq*v45 - sqrtG1*v45 + v12*v45)*
        (-qsq^2 - sqrtR3 - qsq*v12 + qsq*v15 + v12*v15 - qsq*v23 - v12*v23 + 
         qsq*v45 + sqrtG1*v45 + v12*v45)), 
     ww[105] -> ((qsq^2 - sqrtR2 + qsq*v12 + qsq*v23 + v12*v23 - qsq*v34 - 
         v23*v34 - qsq*v45 - sqrtG2*v45 - v23*v45)*(qsq^2 + sqrtR2 + 
         qsq*v12 + qsq*v23 + v12*v23 - qsq*v34 - v23*v34 - qsq*v45 + 
         sqrtG2*v45 - v23*v45))/((qsq^2 + sqrtR2 + qsq*v12 + qsq*v23 + 
         v12*v23 - qsq*v34 - v23*v34 - qsq*v45 - sqrtG2*v45 - v23*v45)*
        (qsq^2 - sqrtR2 + qsq*v12 + qsq*v23 + v12*v23 - qsq*v34 - v23*v34 - 
         qsq*v45 + sqrtG2*v45 - v23*v45)), 
     ww[106] -> ((qsq^2 - sqrtD5 + qsq*v12 - qsq*v15 - v12*v15 + qsq*v23 + 
         v12*v23 - qsq*v34 - v23*v34 - qsq*v45 - sqrtG1*v45 - v12*v45 - 
         v15*v45 + v34*v45)*(qsq^2 + sqrtD5 + qsq*v12 - qsq*v15 - v12*v15 + 
         qsq*v23 + v12*v23 - qsq*v34 - v23*v34 - qsq*v45 + sqrtG1*v45 - 
         v12*v45 - v15*v45 + v34*v45))/((qsq^2 + sqrtD5 + qsq*v12 - qsq*v15 - 
         v12*v15 + qsq*v23 + v12*v23 - qsq*v34 - v23*v34 - qsq*v45 - 
         sqrtG1*v45 - v12*v45 - v15*v45 + v34*v45)*(qsq^2 - sqrtD5 + 
         qsq*v12 - qsq*v15 - v12*v15 + qsq*v23 + v12*v23 - qsq*v34 - 
         v23*v34 - qsq*v45 + sqrtG1*v45 - v12*v45 - v15*v45 + v34*v45)), 
     ww[107] -> ((qsq^2 - sqrtD5 + qsq*v12 - qsq*v15 - v12*v15 + qsq*v23 + 
         v12*v23 - qsq*v34 - v23*v34 - qsq*v45 - sqrtG2*v45 + v15*v45 - 
         v23*v45 - v34*v45)*(qsq^2 + sqrtD5 + qsq*v12 - qsq*v15 - v12*v15 + 
         qsq*v23 + v12*v23 - qsq*v34 - v23*v34 - qsq*v45 + sqrtG2*v45 + 
         v15*v45 - v23*v45 - v34*v45))/((qsq^2 + sqrtD5 + qsq*v12 - qsq*v15 - 
         v12*v15 + qsq*v23 + v12*v23 - qsq*v34 - v23*v34 - qsq*v45 - 
         sqrtG2*v45 + v15*v45 - v23*v45 - v34*v45)*(qsq^2 - sqrtD5 + 
         qsq*v12 - qsq*v15 - v12*v15 + qsq*v23 + v12*v23 - qsq*v34 - 
         v23*v34 - qsq*v45 + sqrtG2*v45 + v15*v45 - v23*v45 - v34*v45)), 
     ww[108] -> ((qsq^2 - sqrtD5 + qsq*v12 - qsq*v15 - v12*v15 + qsq*v23 + 
         v12*v23 - qsq*v34 - v23*v34 - sqrtG5*v45)*(qsq^2 + sqrtD5 + 
         qsq*v12 - qsq*v15 - v12*v15 + qsq*v23 + v12*v23 - qsq*v34 - 
         v23*v34 + sqrtG5*v45))/((qsq^2 + sqrtD5 + qsq*v12 - qsq*v15 - 
         v12*v15 + qsq*v23 + v12*v23 - qsq*v34 - v23*v34 - sqrtG5*v45)*
        (qsq^2 - sqrtD5 + qsq*v12 - qsq*v15 - v12*v15 + qsq*v23 + v12*v23 - 
         qsq*v34 - v23*v34 + sqrtG5*v45)), 
     ww[109] -> ((-sqrtC2 - sqrtR2 - qsq*v34 - v23*v34)*
        (sqrtC2 + sqrtR2 - qsq*v34 - v23*v34))/
       ((sqrtC2 - sqrtR2 - qsq*v34 - v23*v34)*(-sqrtC2 + sqrtR2 - qsq*v34 - 
         v23*v34)), ww[110] -> ((-sqrtC2 - sqrtR3 - qsq*v15 - v12*v15)*
        (sqrtC2 + sqrtR3 - qsq*v15 - v12*v15))/
       ((sqrtC2 - sqrtR3 - qsq*v15 - v12*v15)*(-sqrtC2 + sqrtR3 - qsq*v15 - 
         v12*v15)), ww[111] -> ((-sqrtD5 - sqrtR2 - qsq*v15 - v12*v15 + 
         v15*v45 - v34*v45)*(sqrtD5 + sqrtR2 - qsq*v15 - v12*v15 + v15*v45 - 
         v34*v45))/((sqrtD5 - sqrtR2 - qsq*v15 - v12*v15 + v15*v45 - v34*v45)*
        (-sqrtD5 + sqrtR2 - qsq*v15 - v12*v15 + v15*v45 - v34*v45)), 
     ww[112] -> ((-sqrtD5 - sqrtR3 + qsq*v34 + v23*v34 + v15*v45 - v34*v45)*
        (sqrtD5 + sqrtR3 + qsq*v34 + v23*v34 + v15*v45 - v34*v45))/
       ((sqrtD5 - sqrtR3 + qsq*v34 + v23*v34 + v15*v45 - v34*v45)*
        (-sqrtD5 + sqrtR3 + qsq*v34 + v23*v34 + v15*v45 - v34*v45)), 
     ww[113] -> (sqrtN1 + qsq*(2*qsq + v12 + v23 - 2*v45))/
       (-sqrtN1 + qsq*(2*qsq + v12 + v23 - 2*v45)), 
     ww[114] -> (sqrtN2 + qsq*(2*qsq + v12 + v23 - 2*v45))/
       (-sqrtN2 + qsq*(2*qsq + v12 + v23 - 2*v45)), 
     ww[115] -> (sqrtN1^2*(2*qsq + v12 + v23) + qsq^2*(v12 - v23)^2*
         (2*qsq + v12 + v23 - 2*v45) - 2*qsq*sqrtN1*(v12 - v23)*
         (2*qsq + v12 + v23 - v45))/(sqrtN1^2*(2*qsq + v12 + v23) + 
        qsq^2*(v12 - v23)^2*(2*qsq + v12 + v23 - 2*v45) + 
        2*qsq*sqrtN1*(v12 - v23)*(2*qsq + v12 + v23 - v45)), 
     ww[116] -> (sqrtN2^2*(2*qsq + v12 + v23) + qsq^2*(v12 - v23)^2*
         (2*qsq + v12 + v23 - 2*v45) - 2*qsq*sqrtN2*(v12 - v23)*
         (2*qsq + v12 + v23 - v45))/(sqrtN2^2*(2*qsq + v12 + v23) + 
        qsq^2*(v12 - v23)^2*(2*qsq + v12 + v23 - 2*v45) + 
        2*qsq*sqrtN2*(v12 - v23)*(2*qsq + v12 + v23 - v45)), 
     ww[117] -> -((sqrtN1 + (-(qsq*(-4*mTsq + qsq)*(v12 - v23)*
             (v12 + 2*v15 - v23 - 2*v34)*(2*qsq + v12 + v23 - 2*v45)) + 
           sqrtN1^2*(2*qsq + v12 - 2*v15 + v23 - 2*(v34 + v45)))/
          (sqrtR4 + 2*mTsq*(v12 + 2*v15 - v23 - 2*v34)^2 + 
           2*qsq*(qsq - 2*v15 + v23 - v45)*(qsq + v12 - 2*v34 - v45)))/
        (sqrtN1 - (-(qsq*(-4*mTsq + qsq)*(v12 - v23)*(v12 + 2*v15 - v23 - 
              2*v34)*(2*qsq + v12 + v23 - 2*v45)) + 
           sqrtN1^2*(2*qsq + v12 - 2*v15 + v23 - 2*(v34 + v45)))/
          (sqrtR4 + 2*mTsq*(v12 + 2*v15 - v23 - 2*v34)^2 + 
           2*qsq*(qsq - 2*v15 + v23 - v45)*(qsq + v12 - 2*v34 - v45)))), 
     ww[118] -> (-sqrtN2 + (-(qsq*(-4*mTsq + qsq)*(v12 - v23)*
            (v12 + 2*v15 - v23 - 2*v34)*(2*qsq + v12 + v23 - 2*v45)) + 
          sqrtN2^2*(2*qsq + v12 - 2*v15 + v23 - 2*(v34 + v45)))/
         (sqrtR4 - 2*mTsq*(v12 + 2*v15 - v23 - 2*v34)^2 - 
          2*qsq*(qsq - 2*v15 + v23 - v45)*(qsq + v12 - 2*v34 - v45)))/
       (sqrtN2 + (-(qsq*(-4*mTsq + qsq)*(v12 - v23)*(v12 + 2*v15 - v23 - 
             2*v34)*(2*qsq + v12 + v23 - 2*v45)) + 
          sqrtN2^2*(2*qsq + v12 - 2*v15 + v23 - 2*(v34 + v45)))/
         (sqrtR4 - 2*mTsq*(v12 + 2*v15 - v23 - 2*v34)^2 - 
          2*qsq*(qsq - 2*v15 + v23 - v45)*(qsq + v12 - 2*v34 - v45))), 
     ww[119] -> (qsq^3 - sqrtR4/2 - qsq^2*(4*mTsq - v12 - v23) - 
        mTsq*(v12 + v23)^2 - qsq*(-(v12*v23) + 4*mTsq*(v12 + v23 - 2*v45) - 
          (v12 + v23)*v45 + v45^2))/(qsq^3 + sqrtR4/2 - mTsq*(v12 + v23)^2 + 
        qsq^2*(-4*mTsq + v12 + v23) + qsq*(-4*mTsq*(v12 + v23 - 2*v45) + 
          (v23 - v45)*v45 + v12*(v23 + v45))), 
     ww[120] -> (sqrtN1*sqrtR1 + qsq*(v12 - v23)*(2*qsq + v12 + v23 - 2*v45))/
       (-(sqrtN1*sqrtR1) + qsq*(v12 - v23)*(2*qsq + v12 + v23 - 2*v45)), 
     ww[121] -> (sqrtN2*sqrtR1 + qsq*(v12 - v23)*(2*qsq + v12 + v23 - 2*v45))/
       (-(sqrtN2*sqrtR1) + qsq*(v12 - v23)*(2*qsq + v12 + v23 - 2*v45)), 
     ww[122] -> (qsq^3 - sqrtG3*sqrtN1 + sqrtR4/2 - mTsq*(v12 + v23)^2 + 
        qsq*(-4*mTsq*(v12 + v23) + (v23 - v45)^2) - 
        2*qsq^2*(2*mTsq - v23 + v45))/(qsq^3 + sqrtG3*sqrtN1 + sqrtR4/2 - 
        mTsq*(v12 + v23)^2 + qsq*(-4*mTsq*(v12 + v23) + (v23 - v45)^2) - 
        2*qsq^2*(2*mTsq - v23 + v45)), ww[123] -> 
      (qsq^3 - sqrtG4*sqrtN1 + sqrtR4/2 - mTsq*(v12 + v23)^2 + 
        qsq*(-4*mTsq*(v12 + v23) + (v12 - v45)^2) - 
        2*qsq^2*(2*mTsq - v12 + v45))/(qsq^3 + sqrtG4*sqrtN1 + sqrtR4/2 - 
        mTsq*(v12 + v23)^2 + qsq*(-4*mTsq*(v12 + v23) + (v12 - v45)^2) - 
        2*qsq^2*(2*mTsq - v12 + v45)), ww[124] -> 
      (qsq^3 - sqrtG3*sqrtN2 - sqrtR4/2 - mTsq*(v12 + v23)^2 + 
        qsq*(-4*mTsq*(v12 + v23) + (v23 - v45)^2) - 
        2*qsq^2*(2*mTsq - v23 + v45))/(qsq^3 + sqrtG3*sqrtN2 - sqrtR4/2 - 
        mTsq*(v12 + v23)^2 + qsq*(-4*mTsq*(v12 + v23) + (v23 - v45)^2) - 
        2*qsq^2*(2*mTsq - v23 + v45)), ww[125] -> 
      (qsq^3 - sqrtG4*sqrtN2 - sqrtR4/2 - mTsq*(v12 + v23)^2 + 
        qsq*(-4*mTsq*(v12 + v23) + (v12 - v45)^2) - 
        2*qsq^2*(2*mTsq - v12 + v45))/(qsq^3 + sqrtG4*sqrtN2 - sqrtR4/2 - 
        mTsq*(v12 + v23)^2 + qsq*(-4*mTsq*(v12 + v23) + (v12 - v45)^2) - 
        2*qsq^2*(2*mTsq - v12 + v45)), ww[126] -> 
      (qsq*sqrtC2*(-v12 + v23) - sqrtN1*((qsq + v12)*(qsq + v23) - qsq*v45))/
       (qsq*sqrtC2*(-v12 + v23) + sqrtN1*((qsq + v12)*(qsq + v23) - 
          qsq*v45)), ww[127] -> (qsq*sqrtC2*(-v12 + v23) - 
        sqrtN2*((qsq + v12)*(qsq + v23) - qsq*v45))/
       (qsq*sqrtC2*(-v12 + v23) + sqrtN2*((qsq + v12)*(qsq + v23) - 
          qsq*v45)), ww[128] -> (-(sqrtD5*sqrtN1) + 
        (-4*qsq*sqrtD5^2*sqrtN1^2 + (-2*mTsq*qsq^2 + qsq^3 - 2*mTsq*qsq*v12 + 
            qsq^2*v12 - qsq^2*v15 + 2*mTsq*v12*v15 - qsq*v12*v15 + 
            2*mTsq*v15^2 - 2*mTsq*qsq*v23 + qsq^2*v23 - 2*mTsq*v12*v23 + 
            qsq*v12*v23 - 2*mTsq*v15*v23 - qsq^2*v34 - 2*mTsq*v12*v34 - 
            4*mTsq*v15*v34 + 2*qsq*v15*v34 + 2*mTsq*v23*v34 - qsq*v23*v34 + 
            2*mTsq*v34^2 + 4*mTsq*qsq*v45 - qsq^2*v45 + qsq*v15*v45 + 
            qsq*v34*v45)*(sqrtN1^2*sqrtR1^2 - qsq^2*(v12 - v23)^2*
             (-2*qsq - v12 - v23 + 2*v45)^2))/
         (sqrtN1^2*(-v12 - 2*v15 + v23 + 2*v34) - qsq^2*(v12 - v23)*
           (2*qsq + v12 - 2*v15 + v23 - 2*v34 - 2*v45)*(-2*qsq - v12 - v23 + 
            2*v45)))/(sqrtD5*sqrtN1 + (-4*qsq*sqrtD5^2*sqrtN1^2 + 
          (-2*mTsq*qsq^2 + qsq^3 - 2*mTsq*qsq*v12 + qsq^2*v12 - qsq^2*v15 + 
            2*mTsq*v12*v15 - qsq*v12*v15 + 2*mTsq*v15^2 - 2*mTsq*qsq*v23 + 
            qsq^2*v23 - 2*mTsq*v12*v23 + qsq*v12*v23 - 2*mTsq*v15*v23 - 
            qsq^2*v34 - 2*mTsq*v12*v34 - 4*mTsq*v15*v34 + 2*qsq*v15*v34 + 
            2*mTsq*v23*v34 - qsq*v23*v34 + 2*mTsq*v34^2 + 4*mTsq*qsq*v45 - 
            qsq^2*v45 + qsq*v15*v45 + qsq*v34*v45)*(sqrtN1^2*sqrtR1^2 - 
            qsq^2*(v12 - v23)^2*(-2*qsq - v12 - v23 + 2*v45)^2))/
         (sqrtN1^2*(-v12 - 2*v15 + v23 + 2*v34) - qsq^2*(v12 - v23)*
           (2*qsq + v12 - 2*v15 + v23 - 2*v34 - 2*v45)*(-2*qsq - v12 - v23 + 
            2*v45))), ww[129] -> (-(sqrtD5*sqrtN2) + 
        (-4*qsq*sqrtD5^2*sqrtN2^2 + (-2*mTsq*qsq^2 + qsq^3 - 2*mTsq*qsq*v12 + 
            qsq^2*v12 - qsq^2*v15 + 2*mTsq*v12*v15 - qsq*v12*v15 + 
            2*mTsq*v15^2 - 2*mTsq*qsq*v23 + qsq^2*v23 - 2*mTsq*v12*v23 + 
            qsq*v12*v23 - 2*mTsq*v15*v23 - qsq^2*v34 - 2*mTsq*v12*v34 - 
            4*mTsq*v15*v34 + 2*qsq*v15*v34 + 2*mTsq*v23*v34 - qsq*v23*v34 + 
            2*mTsq*v34^2 + 4*mTsq*qsq*v45 - qsq^2*v45 + qsq*v15*v45 + 
            qsq*v34*v45)*(sqrtN2^2*sqrtR1^2 - qsq^2*(v12 - v23)^2*
             (-2*qsq - v12 - v23 + 2*v45)^2))/
         (sqrtN2^2*(-v12 - 2*v15 + v23 + 2*v34) - qsq^2*(v12 - v23)*
           (2*qsq + v12 - 2*v15 + v23 - 2*v34 - 2*v45)*(-2*qsq - v12 - v23 + 
            2*v45)))/(sqrtD5*sqrtN2 + (-4*qsq*sqrtD5^2*sqrtN2^2 + 
          (-2*mTsq*qsq^2 + qsq^3 - 2*mTsq*qsq*v12 + qsq^2*v12 - qsq^2*v15 + 
            2*mTsq*v12*v15 - qsq*v12*v15 + 2*mTsq*v15^2 - 2*mTsq*qsq*v23 + 
            qsq^2*v23 - 2*mTsq*v12*v23 + qsq*v12*v23 - 2*mTsq*v15*v23 - 
            qsq^2*v34 - 2*mTsq*v12*v34 - 4*mTsq*v15*v34 + 2*qsq*v15*v34 + 
            2*mTsq*v23*v34 - qsq*v23*v34 + 2*mTsq*v34^2 + 4*mTsq*qsq*v45 - 
            qsq^2*v45 + qsq*v15*v45 + qsq*v34*v45)*(sqrtN2^2*sqrtR1^2 - 
            qsq^2*(v12 - v23)^2*(-2*qsq - v12 - v23 + 2*v45)^2))/
         (sqrtN2^2*(-v12 - 2*v15 + v23 + 2*v34) - qsq^2*(v12 - v23)*
           (2*qsq + v12 - 2*v15 + v23 - 2*v34 - 2*v45)*(-2*qsq - v12 - v23 + 
            2*v45))),
            ww[130]->(sqrtR4 (-8 mTsq qsq+2 v23^2)+sqrtG2 sqrtN1 (4 qsq^2+8 mTsq (2 qsq+v12+v23)+2 v23 (3 v12+v23-2 v45)+4 qsq (v12+2 v23-v45))+1/sqrtN1 2 (4 mTsq-qsq) qsq sqrtG2 (v12-v23) (-2 qsq^2-v23 (v12+v23)-2 qsq (v12+v23-v45)) (2 qsq+v12+v23-2 v45)+4 (4 mTsq^2 qsq (2 qsq+v12+v23)^2+qsq v23 (2 qsq^2+qsq (2 v12+3 v23-2 v45)+v23 (2 v12+v23-v45)) (qsq+v12-v45)+mTsq (12 qsq^4+v23^2 (v12+v23)^2+2 qsq v23 (v12+v23) (5 v12+3 v23-4 v45)+4 qsq^3 (5 v12+7 v23-4 v45)+4 qsq^2 (2 v12^2+9 v12 v23+5 v23^2-3 v12 v45-5 v23 v45+v45^2))))/(sqrtR4 (-8 mTsq qsq+2 v23^2)-sqrtG2 sqrtN1 (4 qsq^2+8 mTsq (2 qsq+v12+v23)+2 v23 (3 v12+v23-2 v45)+4 qsq (v12+2 v23-v45))-1/sqrtN1 2 (4 mTsq-qsq) qsq sqrtG2 (v12-v23) (-2 qsq^2-v23 (v12+v23)-2 qsq (v12+v23-v45)) (2 qsq+v12+v23-2 v45)+4 (4 mTsq^2 qsq (2 qsq+v12+v23)^2+qsq v23 (2 qsq^2+qsq (2 v12+3 v23-2 v45)+v23 (2 v12+v23-v45)) (qsq+v12-v45)+mTsq (12 qsq^4+v23^2 (v12+v23)^2+2 qsq v23 (v12+v23) (5 v12+3 v23-4 v45)+4 qsq^3 (5 v12+7 v23-4 v45)+4 qsq^2 (2 v12^2+9 v12 v23+5 v23^2-3 v12 v45-5 v23 v45+v45^2)))),
            ww[131]->(sqrtR4 (-8 mTsq qsq+2 v12^2)+sqrtG1 sqrtN1 (4 qsq^2+8 mTsq (2 qsq+v12+v23)+2 v12 (v12+3 v23-2 v45)+4 qsq (2 v12+v23-v45))+1/sqrtN1 2 (4 mTsq-qsq) qsq sqrtG1 (-v12+v23) (-2 qsq^2-v12 (v12+v23)-2 qsq (v12+v23-v45)) (2 qsq+v12+v23-2 v45)+4 (4 mTsq^2 qsq (2 qsq+v12+v23)^2+qsq v12 (2 qsq^2+qsq (3 v12+2 v23-2 v45)+v12 (v12+2 v23-v45)) (qsq+v23-v45)+mTsq (12 qsq^4+v12^2 (v12+v23)^2+2 qsq v12 (v12+v23) (3 v12+5 v23-4 v45)+4 qsq^3 (7 v12+5 v23-4 v45)+4 qsq^2 (5 v12^2+9 v12 v23+2 v23^2-5 v12 v45-3 v23 v45+v45^2))))/(sqrtR4 (-8 mTsq qsq+2 v12^2)-sqrtG1 sqrtN1 (4 qsq^2+8 mTsq (2 qsq+v12+v23)+2 v12 (v12+3 v23-2 v45)+4 qsq (2 v12+v23-v45))-1/sqrtN1 2 (4 mTsq-qsq) qsq sqrtG1 (-v12+v23) (-2 qsq^2-v12 (v12+v23)-2 qsq (v12+v23-v45)) (2 qsq+v12+v23-2 v45)+4 (4 mTsq^2 qsq (2 qsq+v12+v23)^2+qsq v12 (2 qsq^2+qsq (3 v12+2 v23-2 v45)+v12 (v12+2 v23-v45)) (qsq+v23-v45)+mTsq (12 qsq^4+v12^2 (v12+v23)^2+2 qsq v12 (v12+v23) (3 v12+5 v23-4 v45)+4 qsq^3 (7 v12+5 v23-4 v45)+4 qsq^2 (5 v12^2+9 v12 v23+2 v23^2-5 v12 v45-3 v23 v45+v45^2)))),
            ww[132]->(-sqrtR4 (-8 mTsq qsq+2 v23^2)+sqrtG2 sqrtN2 (4 qsq^2+8 mTsq (2 qsq+v12+v23)+2 v23 (3 v12+v23-2 v45)+4 qsq (v12+2 v23-v45))+1/sqrtN2 2 (4 mTsq-qsq) qsq sqrtG2 (v12-v23) (-2 qsq^2-v23 (v12+v23)-2 qsq (v12+v23-v45)) (2 qsq+v12+v23-2 v45)+4 (4 mTsq^2 qsq (2 qsq+v12+v23)^2+qsq v23 (2 qsq^2+qsq (2 v12+3 v23-2 v45)+v23 (2 v12+v23-v45)) (qsq+v12-v45)+mTsq (12 qsq^4+v23^2 (v12+v23)^2+2 qsq v23 (v12+v23) (5 v12+3 v23-4 v45)+4 qsq^3 (5 v12+7 v23-4 v45)+4 qsq^2 (2 v12^2+9 v12 v23+5 v23^2-3 v12 v45-5 v23 v45+v45^2))))/(-sqrtR4 (-8 mTsq qsq+2 v23^2)-sqrtG2 sqrtN2 (4 qsq^2+8 mTsq (2 qsq+v12+v23)+2 v23 (3 v12+v23-2 v45)+4 qsq (v12+2 v23-v45))-1/sqrtN2 2 (4 mTsq-qsq) qsq sqrtG2 (v12-v23) (-2 qsq^2-v23 (v12+v23)-2 qsq (v12+v23-v45)) (2 qsq+v12+v23-2 v45)+4 (4 mTsq^2 qsq (2 qsq+v12+v23)^2+qsq v23 (2 qsq^2+qsq (2 v12+3 v23-2 v45)+v23 (2 v12+v23-v45)) (qsq+v12-v45)+mTsq (12 qsq^4+v23^2 (v12+v23)^2+2 qsq v23 (v12+v23) (5 v12+3 v23-4 v45)+4 qsq^3 (5 v12+7 v23-4 v45)+4 qsq^2 (2 v12^2+9 v12 v23+5 v23^2-3 v12 v45-5 v23 v45+v45^2)))),
            ww[133]->(-sqrtR4 (-8 mTsq qsq+2 v12^2)+sqrtG1 sqrtN2 (4 qsq^2+8 mTsq (2 qsq+v12+v23)+2 v12 (v12+3 v23-2 v45)+4 qsq (2 v12+v23-v45))+1/sqrtN2 2 (4 mTsq-qsq) qsq sqrtG1 (-v12+v23) (-2 qsq^2-v12 (v12+v23)-2 qsq (v12+v23-v45)) (2 qsq+v12+v23-2 v45)+4 (4 mTsq^2 qsq (2 qsq+v12+v23)^2+qsq v12 (2 qsq^2+qsq (3 v12+2 v23-2 v45)+v12 (v12+2 v23-v45)) (qsq+v23-v45)+mTsq (12 qsq^4+v12^2 (v12+v23)^2+2 qsq v12 (v12+v23) (3 v12+5 v23-4 v45)+4 qsq^3 (7 v12+5 v23-4 v45)+4 qsq^2 (5 v12^2+9 v12 v23+2 v23^2-5 v12 v45-3 v23 v45+v45^2))))/(-sqrtR4 (-8 mTsq qsq+2 v12^2)-sqrtG1 sqrtN2 (4 qsq^2+8 mTsq (2 qsq+v12+v23)+2 v12 (v12+3 v23-2 v45)+4 qsq (2 v12+v23-v45))-1/sqrtN2 2 (4 mTsq-qsq) qsq sqrtG1 (-v12+v23) (-2 qsq^2-v12 (v12+v23)-2 qsq (v12+v23-v45)) (2 qsq+v12+v23-2 v45)+4 (4 mTsq^2 qsq (2 qsq+v12+v23)^2+qsq v12 (2 qsq^2+qsq (3 v12+2 v23-2 v45)+v12 (v12+2 v23-v45)) (qsq+v23-v45)+mTsq (12 qsq^4+v12^2 (v12+v23)^2+2 qsq v12 (v12+v23) (3 v12+5 v23-4 v45)+4 qsq^3 (7 v12+5 v23-4 v45)+4 qsq^2 (5 v12^2+9 v12 v23+2 v23^2-5 v12 v45-3 v23 v45+v45^2))))
            , ww[134] -> sqrtC1^2, 
     ww[135] -> sqrtG1^2, ww[136] -> sqrtG2^2, ww[137] -> sqrtG3^2, 
     ww[138] -> sqrtG4^2, ww[139] -> sqrtG5^2, ww[140] -> sqrtC2^2, 
     ww[141] -> sqrtD5^2, ww[142] -> sqrtR2^2, ww[143] -> sqrtR3^2, 
     ww[144] -> (qsq + v12 + v15 - v34)*(qsq - v15 + v23 + v34) - qsq*v45, 
     ww[145] -> qsq^4 - v12*(v15 - v23)*v23*(v12 - v34) + 
       qsq^3*(2*v12 - v15 + 2*v23 - v34 - 3*v45) - 
       (mTsq*(v12 + v15 - v23 - v34)^2 + v12*v23*(v12 - v15 + v23 - v34))*
        v45 + v12*v23*v45^2 + qsq*(v12*(v23 - v34 - 2*v45)*(2*v23 - v45) - 
         v12^2*(v15 - 2*v23 + v45) + (v23 - v45)*(v15 - v23 + v45)*
          (v34 + v45) + v12*v15*(-2*v23 + v34 + 2*v45)) + 
       qsq^2*(v12^2 + (v23 - 2*v34 - 3*v45)*(v23 - v45) + 
         v15*(-v23 + v34 + 2*v45) - v12*(2*v15 - 4*v23 + v34 + 4*v45)), 
     ww[146] -> (-sqrtR1 - v12 - 2*v15 + v23 + 2*v34)/(sqrtR1 - v12 - 2*v15 + 
        v23 + 2*v34), ww[147] -> (qsq^2 + sqrtD5 + qsq*v12 + qsq*v15 - 
        v12*v15 - 2*v15^2 + qsq*v23 + v12*v23 + 2*v15*v23 - qsq*v34 + 
        2*v15*v34 - v23*v34 - qsq*v45 - v15*v45 + v34*v45)/
       (qsq^2 - sqrtD5 + qsq*v12 + qsq*v15 - v12*v15 - 2*v15^2 + qsq*v23 + 
        v12*v23 + 2*v15*v23 - qsq*v34 + 2*v15*v34 - v23*v34 - qsq*v45 - 
        v15*v45 + v34*v45), ww[148] -> (qsq^3 - qsq*sqrtD5 + qsq^2*v12 + 
        sqrtD5*v15 - qsq*v15^2 - v12*v15^2 + 2*qsq^2*v23 - sqrtD5*v23 + 
        2*qsq*v12*v23 + qsq*v23^2 + v12*v23^2 - qsq^2*v34 + qsq*v15*v34 - 
        2*qsq*v23*v34 + v15*v23*v34 - v23^2*v34 - 2*qsq^2*v45 + sqrtD5*v45 - 
        2*mTsq*v12*v45 - qsq*v12*v45 - 2*mTsq*v15*v45 - qsq*v15*v45 - 
        v12*v15*v45 + v15^2*v45 + 2*mTsq*v23*v45 - 2*qsq*v23*v45 - 
        v12*v23*v45 - v15*v23*v45 + 2*mTsq*v34*v45 + 2*qsq*v34*v45 - 
        v15*v34*v45 + 2*v23*v34*v45 + qsq*v45^2 + v15*v45^2 - v34*v45^2)/
       (qsq^3 + qsq*sqrtD5 + qsq^2*v12 - sqrtD5*v15 - qsq*v15^2 - v12*v15^2 + 
        2*qsq^2*v23 + sqrtD5*v23 + 2*qsq*v12*v23 + qsq*v23^2 + v12*v23^2 - 
        qsq^2*v34 + qsq*v15*v34 - 2*qsq*v23*v34 + v15*v23*v34 - v23^2*v34 - 
        2*qsq^2*v45 - sqrtD5*v45 - 2*mTsq*v12*v45 - qsq*v12*v45 - 
        2*mTsq*v15*v45 - qsq*v15*v45 - v12*v15*v45 + v15^2*v45 + 
        2*mTsq*v23*v45 - 2*qsq*v23*v45 - v12*v23*v45 - v15*v23*v45 + 
        2*mTsq*v34*v45 + 2*qsq*v34*v45 - v15*v34*v45 + 2*v23*v34*v45 + 
        qsq*v45^2 + v15*v45^2 - v34*v45^2), 
     ww[149] -> ((qsq + v12)*(qsq + v23)*((qsq + v12)*v15 + 
          (qsq - 2*v15 + v23)*v34) - (qsq*v15*(2*v12 + v23) - 
          2*mTsq*(v15 - v34)*(v12 + v15 - v23 - v34) + 
          qsq*(v12 - 2*v15 + 2*v23)*v34 + 2*qsq^2*(v15 + v34) + 
          v12*v23*(v15 + v34))*v45 + qsq*(v15 + v34)*v45^2 + 
        sqrtC2*(v12*v15 + qsq*(v15 - v34) - v23*v34 - v15*v45 + v34*v45))/
       ((qsq + v12)*(qsq + v23)*((qsq + v12)*v15 + (qsq - 2*v15 + v23)*v34) - 
        (qsq*v15*(2*v12 + v23) - 2*mTsq*(v15 - v34)*(v12 + v15 - v23 - v34) + 
          qsq*(v12 - 2*v15 + 2*v23)*v34 + 2*qsq^2*(v15 + v34) + 
          v12*v23*(v15 + v34))*v45 + qsq*(v15 + v34)*v45^2 + 
        sqrtC2*(-(v12*v15) + v23*v34 + qsq*(-v15 + v34) + v15*v45 - 
          v34*v45)), ww[150] -> (sqrtD5*sqrtR1 + (2*qsq + v12 + v23)*
         ((qsq + v12)*(qsq - v15 + v23) - (qsq + v23)*v34) - 
        (4*qsq^2 + qsq*(3*v12 - 2*v15 + 3*v23 - 2*v34) + v23*(v15 - v34) + 
          v12*(-v15 + 2*v23 + v34))*v45 + 2*qsq*v45^2)/
       (-(sqrtD5*sqrtR1) + (2*qsq + v12 + v23)*
         ((qsq + v12)*(qsq - v15 + v23) - (qsq + v23)*v34) - 
        (4*qsq^2 + qsq*(3*v12 - 2*v15 + 3*v23 - 2*v34) + v23*(v15 - v34) + 
          v12*(-v15 + 2*v23 + v34))*v45 + 2*qsq*v45^2), 
     ww[151] -> ((-sqrtC2 - sqrtD5 - qsq*v15 - v12*v15 + qsq*v34 + v23*v34 + 
         v15*v45 - v34*v45)*(sqrtC2 + sqrtD5 - qsq*v15 - v12*v15 + qsq*v34 + 
         v23*v34 + v15*v45 - v34*v45))/((sqrtC2 - sqrtD5 - qsq*v15 - 
         v12*v15 + qsq*v34 + v23*v34 + v15*v45 - v34*v45)*
        (-sqrtC2 + sqrtD5 - qsq*v15 - v12*v15 + qsq*v34 + v23*v34 + v15*v45 - 
         v34*v45)), ww[152] -> sqrtR1, ww[140, A] -> 
      (qsq + v12)*(qsq + v23) - qsq*v45, ww[140, B] -> 
      (qsq + v12)*(qsq + v23) - (-4*mTsq + qsq)*v45, 
     ww[7, A] -> qsq + sqrtC1, ww[37, A] -> 2*mTsq - sqrtG1 + v12, 
     ww[38, A] -> 2*mTsq - sqrtG2 + v23, ww[45, A] -> 
      qsq + sqrtG5 + v15 - v34, ww[46, A] -> qsq + sqrtG5 - v15 + v34, 
     ww[55, A] -> -2*mTsq*v15 + qsq*v15 - sqrtC1*v15 + 2*mTsq*v34, 
     ww[99, A] -> -qsq - sqrtC1 - sqrtG1 - v12, 
     ww[100, A] -> -qsq - sqrtC1 - sqrtG2 - v23, 
     ww[101, A] -> -sqrtC1 - sqrtG5 - v15 + v34, ww[7, B] -> qsq - sqrtC1, 
     ww[37, B] -> 2*mTsq + sqrtG1 + v12, ww[38, B] -> 2*mTsq + sqrtG2 + v23, 
     ww[45, B] -> qsq - sqrtG5 + v15 - v34, ww[46, B] -> 
      qsq - sqrtG5 - v15 + v34, ww[55, B] -> -2*mTsq*v15 + qsq*v15 + 
       sqrtC1*v15 + 2*mTsq*v34, ww[99, B] -> -qsq + sqrtC1 + sqrtG1 - v12, 
     ww[99, C] -> -qsq + sqrtC1 - sqrtG1 - v12, 
     ww[99, D] -> -qsq - sqrtC1 + sqrtG1 - v12, 
     ww[100, B] -> -qsq + sqrtC1 + sqrtG2 - v23, 
     ww[100, C] -> -qsq + sqrtC1 - sqrtG2 - v23, 
     ww[100, D] -> -qsq - sqrtC1 + sqrtG2 - v23, 
     ww[101, B] -> sqrtC1 + sqrtG5 - v15 + v34, 
     ww[101, C] -> sqrtC1 - sqrtG5 - v15 + v34, 
     ww[101, D] -> -sqrtC1 + sqrtG5 - v15 + v34}


==> ancillary/numeric/T0.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{1.`30., -10.8837988538970907544735128669643853694138651513680721716397`30., 
  60.05100577946992634771431745455165994305`30., 
  -224.22941876420698635189869078788871465876`30., 
  638.35327622241881164039058064872792594213`30.}, 
 {0, 
  1.0943598840079573058015455240994190269940815537638345071022`29.66765573484\
8914 - 
   3.1415926535897932384626433832795028841971693993751058209749`30.1256454428\
24627*I, -5.30361664067714028069546985714386994125`29.30566205824745 + 
   36.7233704487001265501156848287209946432`30.146032467303595*I, 
  -8.61058630367170322042669533194748353847`28.769441358999476 - 
   206.88573200445107223546011817341966146552`30.1501391753068*I, 
  168.54101564379699015527989136592636024165`29.488972122868816 + 
   754.52819120835278729498188988927267229015`30.139941987004846*I}, 
 {0, 0``30.28171623977114 - 
   0.7392626386055931368917625679394746819979224761855959475723`30.1505149978\
3199*I, 0``29.248689824032457 + 
   7.976735173967489659411863133106218918151320832930186317195`30.15051499783\
199*I, 0``28.510594069931088 - 
   43.64363629340046779986560716871698270936`30.15051499783199*I, 
  0``27.94194479031983 + 
   161.64795230784732913244605593913479103099`30.15051499783199*I}, 
 {1.`30., 
  -13.2118480070020747343884959224924147869002540533255863108296`30.138571576\
286054 + 
   3.1415926535897932384626433832795028841971693993751058209749`29.5147578801\
83943*I, 81.51919464609355457224225328630934001643`30.10046021657008 - 
   41.5062446391426691634377996294696058695`29.80731377757344*I, 
  -311.10175851011752795426694648365005188471`30.031057470485727 + 
   266.43552858682385606048902329818318314394`29.96374714107596*I, 
  809.05077454290185006878772181410856643505`29.91964633386477 - 
   1113.90507064197586067619026198916136193183`30.05851873678774*I}, 
 {0, 
  1.0978992364402483072361749479917573419960380580957475725533`29.66890586567\
9932 - 
   3.1415926535897932384626433832795028841971693993751058209749`30.1254932553\
32923*I, -5.34698953326494545964168220663404390603`29.308965428982013 + 
   36.73727463307370747065053454189972748617`30.145963029896876*I, 
  -8.37447570770272943524752630210850860284`28.75704601412745 - 
   207.04829451112297355162637592130336783751`30.150160044503348*I, 
  167.78497539542257846711348639066002476373`29.48660986324811 + 
   755.44419393613952496098380895672568796634`30.140059182408542*I}, 
 {0, 0.9446917567304459862875601537474060455592892675845417655929`30., 
  -9.9832620970375872514728157685642961453064748197852956299889`30., 
  53.74768204755273279911444445977423068249`30., 
  -196.55998216610996621783515627769833552402`30.}, 
 {0, 1.0117254410865642656828891893779437346766651487681924349359`30., 
  -10.7389050550264930319054332765221544729859674677890190732922`30., 
  58.04916943684858262976869444976695457163`30., 
  -213.08020022904841479100942873506688029591`30.}, 
 {0, 0, 
  -0.202271738618214977586004323863417654453152739262037411903`28.97488023219\
378 - 
   3.0241315780537297909597076923946411132868436826329928962761`30.1495457078\
7318*I, 8.07282481123145616441600654813119596995`29.576885848156152 + 
   29.1477977070032194179033639792154439410385053262747058886454`30.134466066\
967427*I, -66.29457383125045317124826080838276316571`29.7840663559789 - 
   139.15962868200286178982877050043158088758`30.10610163410114*I}, 
 {0, 0, 
  1.7467112444104039538494169874539725837427381361590793504992`30.01113786495\
6954 - 
   1.657078461582222492395456049558720353483683389743919348808`29.98825982140\
6448*I, 
  -14.7589317580971665768313233197322805974676187827282419957682`29.913326585\
087145 + 20.77343593871776156675036030579933392425`30.06177999545851*I, 
  57.51330005344700278026533143245167476866`29.768029132219045 - 
   126.27612211881448058088715220012120487205`30.109582080982577*I}, 
 {0, 0, 
  1.7587892005731078369135210112115303950366864116457740998771`30.01097243144\
026 - 
   1.6698783994240931768741744840177451945610066807861115220396`29.9884434881\
33218*I, 
  -14.8574234204488279578222058721073485012347960878063707273185`29.913067832\
346087 + 20.9308158643257224114836175994326627534`30.06191048896803*I, 
  57.87404700896871968607890603549145831086`29.767617132503265 - 
   127.21378339406640807392180032406870658703`30.109667448708738*I}, 
 {0, 0, 
  -0.2006903623390230520346368671041417890023310327745843669489`28.9694014595\
9565 - 
   3.0387499721926260017115225807496865797390961558370828537699`30.1495699104\
0878*I, 8.08481689786741253493937462350824792221`29.575374413523594 + 
   29.3006562631872860737422515210158546365019070443524766225454`30.134581572\
520258*I, -66.49373301413227768473124875833110337663`29.783126435279982 - 
   139.9486339044032936748134143403040901272`30.106314383484055*I}, 
 {0, 0, 
  -1.1894365152309302302870265809056283108916111465541874767243`30.1505149978\
3199 + 0``30.07517373079512*I, 
  12.5638439246365450357024774672628553043159331305749464157404`30.1505149978\
3199 + 0``29.051392465130206*I, 
  -67.58374398519659013364772605292697431179`30.15051499783199 + 
   0``28.320672750803407*I}, 
 {0, 0, 
  -2.4108537023923953745779164507325500841656749363053114105471`29.8901302837\
7354 - 
   3.6698728849714848451662397933080106266040168384227298895782`30.0726104485\
07927*I, 32.00020982254671203460313313808685730234`30.013274897781955 + 
   30.04265747113771956767961231683770375711`29.985860418063922*I, 
  -188.78981283200558155460858807557217113749`30.083464402854368 - 
   113.55074534615139203250088683681847391192`29.862675836221133*I}, 
 {0.5`30., 
  -6.4692256266003844036429729219510740225836382482642199235792`30.1045360033\
53182 + 
   3.1415926535897932384626433832795028841971693993751058209749`29.7908335777\
931*I, 36.07780003100811345085818769238398456569`30.00030451867762 - 
   36.02720593866027276080714336816924700468`29.99969505367768*I, 
  -116.61196955699386964304775500014588726611`29.8535283200496 + 
   199.47834761265991766929177417716654048234`30.08668095153882*I, 
  235.0614239815486427210282115533742582152`29.644293617025905 - 
   716.48052001940104660045087100790998948807`30.128316641392335*I}, 
 {1.5`30., -19.44523171097126377696419771547766222073`30., 
  125.58947885379002972023590317942031660812`30.150306526608745 - 
   3.89227396932085588704834059806086595472`28.641556670100886*I, 
  -534.39258793454892208712201386174770283472`30.148744104301453 + 
   48.35768948120722412179813182117092183207`29.105349220687746*I, 
  1673.4426790577931290855844356082616176536`30.14403885761593 - 
   291.16416444467182265708725230685095486815`29.384565939041078*I}, 
 {1.5`30., -19.58283843211579133718948521063107591397`30., 
  127.39821064229461386905808543654028322846`30.15029010922568 - 
   4.10092994959424938930774542981850574199`28.65800913192978*I, 
  -545.42025366170327312876709509275653348877`30.148627901642893 + 
   50.95600287070532441711086648380840629328`29.119091994033205*I, 
  1716.22665547069258928387456363690740076841`30.143682093169563 - 
   306.84961070496518492685907132438354475487`29.396033026901026*I}, 
 {0.5`30., 
  -6.606832347744911963868260417104487715820346514963434327716`30.10625088891\
4346 + 
   3.1415926535897932384626433832795028841971693993751058209749`29.7834074751\
38148*I, 37.61248091809542218497616207486259326745`30.005515379391834 - 
   36.65704697956614273492623743291536092438`29.99434087509009*I, 
  -124.03860814143295105753215172792565283084`29.863739971164247 + 
   205.53939050017746696891068735558645315257`30.083078151215616*I, 
  256.71693115746276586035210522125796315672`29.663247844985644 - 
   745.38551251268626546049374403652358757003`30.126174279955816*I}, 
 {0, 0, 0, 
  0.0033004661082456664625287051705291472677885497731289022407`27.88024826462\
1443 + 
   0.6149442650528065550267700161046418548542189828405445591772`30.1505087428\
3501*I, 
  -0.9336689271433794387299755240796634284838966200065868133168`29.3548069493\
92895 - 
   5.7579126444801816144728542555496667791688328375540135154174`30.1448791155\
73374*I}}


==> ancillary/numeric/T1.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{1.`30., -21.76759770779418150894702573392877073883`30., 
  245.13882531842438470027451531814471533986`30., 
  -1889.23357015105399210589699784979686417129`30., 
  11193.3630778665006087153563942698760617118`30.}, 
 {1.`30., 
  -23.9563174758100961205501167821276087928168377496179821563073`30.136068990\
155753 + 
   6.2831853071795864769252867665590057683935114524719457904863`29.5548287986\
71792*I, 263.06342374743649295011156441342814472642`30.091580233449072 - 
   146.89348179480050620046273931488397857278`29.8385222902998*I, 
  -1754.75375395277086549377715762900881499668`30.012086882392616 + 
   1657.02771133482657110997676275382454522437`29.987200473631386*I, 
  7795.68359638420816277489446368510714075643`29.88452599867576 - 
   12086.85344526930408799023419411625479479776`30.07498505085478*I}, 
 {0, 
  -1.0943598840079573058015455240994190269940815537638404854665`29.6676557348\
48914 + 
   3.1415926535897932384626433832795028841971693993751058209749`30.1256454428\
24627*I, 8.54242864663045033213498181798093474192`29.188559172441803 - 
   77.79189891521779210621280255618464561793`30.147912185369776*I, 
  96.3030098790360360114172632226901487661`29.170427785930734 + 
   914.81634950903343499096726401158596242142`30.14812184271557*I, 
  -2182.21799131581851904892767546690201669355`29.630698601213883 - 
   6885.41299731116812970499142124164970736361`30.129730464219115*I}, 
 {-0.5`30., 
  13.2118480070020747343884959224924147869002540533255545518601`30.1385715762\
86054 - 
   3.1415926535897932384626433832795028841971693993751058209749`29.5147578801\
83943*I, -163.86085632561122236272071415594169262748`30.100908323729474 + 
   83.012489278285338326875599258939211739`29.805576540761315*I, 
  1261.33142530057029269293692218445011772774`30.032642971824327 - 
   1070.90982712734539427120214570391629844281`29.96156665963409*I, 
  -6633.97130332779683566025499563225460050948`29.923267446044957 + 
   9017.57965163422694903733194980862645726463`30.05658384459113*I}, 
 {0, -0.9446917567304459862875601537474060455592892675845420931987`30., 
  21.15753967146090068742988634889299440347`30., 
  -240.66252367100158800908543429412872205962`30., 
  1855.907952786075833039513034440583908601`30.}, 
 {-1.`30., 23.65698122125507348152214604142358282995`30., 
  -281.78200557287828083322094805910984954265`30., 
  2259.40823250554392823692257492143543693341`30., 
  -13753.2912773367724777580871524242406458267`30.}, 
 {0, -1.0117254410865642656828891893779437346766651487681927803777`30., 
  22.77390961932477282047326126280882718479`30., 
  -260.2378084326745236987771221725576629403`30., 
  2015.18822369218721381348174974018877475389`30.}, 
 {-1.`30., 23.79104858996731004031280411268465820818`30., 
  -284.80457740483390395495141809094128285337`30., 
  2293.83981662157214931453608963655301373843`30., 
  -14018.0504664126132655604391486737123310282`30.}, 
 {0, 
  -1.097899236440248307236174947991757341996038058095748822387`29.66890586567\
9932 + 
   3.1415926535897932384626433832795028841971693993751058209749`30.1254932553\
32923*I, 8.63208231681453268101713781673776912881`29.192839523697497 - 
   77.82804150679087417914394387207553664731`30.147860052348047*I, 
  95.33362292033951258713194145919125626425`29.16567594636517 + 
   915.68073016671417854022087872578009894321`30.148173923605853*I, 
  -2176.42802643828099656519552761348386338533`29.62908143852276 - 
   6895.33087395537194804249734286492186668812`30.129892239455472*I}, 
 {-1.`30., 
  23.9633961806746781234193756299122854228200739454642178845768`30.1360772459\
9936 - 
   6.2831853071795864769252867665590057683935114524719457904863`29.5547087464\
66392*I, -263.23691531778771366589641381138884058556`30.091609207516754 + 
   146.94909853229482988260213816759890994467`29.83842934075287*I, 
  1756.64696618394428740484790315387952548172`30.012145114164245 - 
   1658.34363385871757572083528650261828547005`29.987135152097604*I, 
  -7807.77191241269469998339227414930457383466`29.884621336461556 + 
   12101.83313571019234475736384004983987640866`30.07494537904897*I}, 
 {1.`30., 
  -24.0956468608991654888620087894568001563147534833213521359057`30.146854741\
639633 + 
   3.1415926535897932384626433832795028841982250941745007546281`29.2620660246\
65696*I, 285.36529662203522457930523084920929985069`30.1357484590543 - 
   75.69870716169478086858198613498720746895`29.55943576413732*I, 
  -2215.95445556005121813960662453480758699715`30.11689215245998 + 
   906.83694501735804194360541765717491099733`29.72886052755432*I, 
  12691.16764172452692746875644871175523955419`30.089766202495074 - 
   7210.66500273030598177451254817871313175369`29.844239940935505*I}, 
 {0, 0, 
  0.2022717386182149775860043238634176544531527392620308677285`28.97488023219\
378 + 
   3.0241315780537297909597076923946411132868436826330138063625`30.1495457078\
7318*I, -18.33765491275540536265075897828742055059`29.612833944592772 - 
   60.52797375766554822609650564685113335203`30.131446284552283*I, 
  317.8593861203432443659084937730141866245`29.823953273635542 + 
   594.58206431343978036970670980625378994849`30.09593003781576*I}, 
 {0, 0``51.62898397261277 - 
   1.4785252772111862737835251358789493639958449523711941472877`30.1505149978\
3199*I, 4.64492414903347533852803217806732192272`29.305066158427547 + 
   32.20752457165214199607896978797949935221`30.146044878803288*I, 
  -91.43235131147036516365526529148283994868`29.562649628086763 - 
   341.95642260198682557736409409472258992437`30.13552050471674*I, 
  884.76982565780035360907588687599338505467`29.689074278173358 + 
   2402.44037301899217112726065404380300238332`30.12289659278639*I}, 
 {0, 0, 
  -1.7467112444104039538494169874539725837427381361590969761985`30.0111378649\
56954 + 
   1.6570784615822224923954560495587203534836833897439349490694`29.9882598214\
06448*I, 31.85593521323142297635655123826871896278`29.920183678760523 - 
   43.77653768989560359099605818427223877552`30.058234729323512*I, 
  -271.2972500410219272099235641914819659244`29.78696764410609 + 
   564.82707080717532931239394144756259456209`30.105437755710945*I}, 
 {0, 
  1.097899236440248307236174947991757341996038058095748822387`29.668905865679\
932 - 
   3.1415926535897932384626433832795028841971693993751058209749`30.1254932553\
32923*I, -9.65865813106725189677205410252192960643`29.25193246380198 + 
   75.859034269181895787694701627584394164`30.14702297892226*I, 
  -71.44148540551776533338203867905639791594`29.057805876508084 - 
   881.53196445904666143664663094911850678129`30.149093465211358*I, 
  1942.45647109845156769384903555608461795277`29.603200699172774 + 
   6568.40664771715386995824563847297233281892`30.132309435744492*I}, 
 {0, 0, 
  -1.7587892005731078369135210112115303950366864116457775838151`30.0109724314\
4026 + 
   1.6698783994240931768741744840177451945610066807861122002333`29.9884434881\
33218*I, 32.15066856611458228320101210908187282718`29.898879750916485 - 
   47.53714584106660321219774133976542542793`30.068722845375714*I, 
  -255.36969395272722123009288841010877575392`29.72341059813277 + 
   633.21382135659514044583804863158903959103`30.117791627903646*I}, 
 {0, 
  0.0413172214606965200593281673607376461587082024978238525444`28.57037604377\
9664 - 
   1.5707963267948966192313216916397514420985846996875529104875`30.1503648128\
23344*I, 4.20241791757869918627630922947501988614`29.19443866329389 + 
   37.74860293609868889744262118617562107869`30.147840306982157*I, 
  -111.06331705990271495747783510701141284744`29.533845445844484 - 
   445.82633883750446452915434755993767565094`30.13744052816021*I, 
  1357.54751559178796856215542098134260008266`29.712724668888573 + 
   3463.46928646265019444431126712343473286527`30.11948097032793*I}, 
 {0, 0, 
  1.1894365152309302302870265809056283108916111465541890201707`30.15051499783\
199 + 0``30.07517373079512*I, 
  -26.6731412305226059888562006533225347498566060369165852066114`30.150514997\
83199 + 0``28.724440833332633*I, 
  303.59399654421577401312593519890326558484`30.15051499783199 + 
   0``27.668221818531798*I}, {0, 0``29.980686244107158 - 
   1.4785252772111862737835251358789493639958449523711941472877`30.1505149978\
3199*I, 0``28.625569868339568 + 
   33.49231209534819692939710804849676430339`30.15051499783199*I, 
  0``27.567304361923124 - 
   383.01046107041542251341104379163016183548`30.15051499783199*I, 
  0``26.680026954418654 + 
   2954.52754608977516854278467193867506695701`30.15051499783199*I}, 
 {0.5`30., 
  -13.2118480070020747343884959224924147869002540533255545518601`30.138571576\
286054 + 
   3.1415926535897932384626433832795028841971693993751058209749`29.5147578801\
83943*I, 165.50579039245944879919312932258771781669`30.101787260776135 - 
   83.012489278285338326875599258939211739`29.802117505308168*I, 
  -1303.59460614288781444247336181473008804089`30.03683389595456 + 
   1081.24525268744533432969425072628343017688`29.955615554794104*I, 
  7146.15958126471381044897879951160316092077`29.93584095397852 - 
   9283.1270485373501812738003187048331803857`30.049462537983324*I}, 
 {0, 
  0.076603739854901160474307397122175648218374395255603364594`28.838129273066\
784 - 
   1.5707963267948966192313216916397514420985846996875529104875`30.1499991773\
4816*I, 3.40535641536839638051896711255653755701`29.10445351287806 + 
   37.71034312540392144241261969141494397485`30.148751423674362*I, 
  -101.84189689953981449905717591663190420494`29.499081900002878 - 
   444.90736387483996122596075049261583601583`30.13942501416895*I, 
  1284.51342744715279588614675177837051714955`29.692954600987257 + 
   3452.62150934426895816464056987860489611436`30.12236492433688*I}, 
 {0, 0, 
  -1.7467112444104039538494169874539725837427381361590969761985`30.0111378649\
56954 + 
   1.6570784615822224923954560495587203534836833897439349490694`29.9882598214\
06448*I, 31.93914081270675446410101343299562120347`29.89914168213941 - 
   47.18288308957701779299545277937860775829`30.068602927769295*I, 
  -253.81019632183284764846057353280794871939`29.723848622787603 + 
   628.60921683056974470265987635789591930281`30.11772030222402*I}, 
 {0, 0, 
  -1.7587892005731078369135210112115303950366864116457775838151`30.0109724314\
4026 + 
   1.6698783994240931768741744840177451945610066807861122002333`29.9884434881\
33218*I, 32.07021169301852828296733860983177026331`29.919930749200045 - 
   44.11026060799335042043648908428086853218`30.05836854616025*I, 
  -273.02952250530632053429248134095226623672`29.786571247735328 + 
   569.07232565405861923276607353018065982326`30.10552910428208*I}, 
 {0, 
  1.0943598840079573058015455240994190269940815537638404854665`29.66765573484\
8914 - 
   3.1415926535897932384626433832795028841971693993751058209749`30.1256454428\
24627*I, -9.56997779460504090035636022725767158158`29.248107475008773 + 
   75.83817799262152440689242705781629489954`30.14708443549039*I, 
  -72.48782832766313463338991153948793869726`29.064338863274447 - 
   881.00044265222082124415135856986840016747`30.14904990103273*I, 
  1950.09150277889448049200565397259110834613`29.6051675468897 + 
   6561.81555663616501093046790199060105714139`30.13213657577036*I}, 
 {0, 0, 
  0.2006903623390230520346368671041417890023310327745822006432`28.96940145959\
565 + 
   3.038749972192626001711522580749686579739096155837085735781`30.14956991040\
878*I, -18.37166325477319723454767044763588033375`29.61146858534526 - 
   60.84866677149975469115634951008814716686`30.131571176004332*I, 
  318.92137135054286780461261403607456520712`29.82313216593922 + 
   598.01983590977325345672167196264572142039`30.096164132541933*I}, 
 {0, 0``51.62898397261277 - 
   1.4785252772111862737835251358789493639958449523711941472877`30.1505149978\
3199*I, 4.64492414903347533852803217806732192272`29.304997038154013 + 
   32.21275759368824313537149484737212061557`30.14604631620266*I, 
  -91.47043712566814137235553927496804779768`29.562685026816936 - 
   342.06898695794637209856940115671400615631`30.13551797376502*I, 
  885.52684482549967690349002666415306936007`29.689229549221047 + 
   2403.51981582190784654707298119661790680573`30.12287552484012*I}, 
 {0, 
  1.0943598840079573058015455240994190269940815537638404854665`29.66765573484\
8914 - 
   3.1415926535897932384626433832795028841971693993751058209749`30.1256454428\
24627*I, -9.89252869206133407074095934532965682926`29.230609247412755 + 
   81.66764805982557263902995006916362520034`30.147351977411162*I, 
  -95.09425701544152674033602825741170125181`29.122323198777682 - 
   1010.25399584893859543015229303289716759672`30.148599486078314*I, 
  2520.73072440067633832769829613608170818027`29.631192889196257 + 
   7943.54422923629465118537019213215754385509`30.12968075231271*I}, 
 {0, 0``51.930013968276754 - 
   0.7392626386055931368917625679394746819979224761855970736439`30.1505149978\
3199*I, 
  2.3224620745167376692640160890336609613595917735292789559821`29.26372931375\
1938 + 
   17.7437607924798903777266198484751021409782752937480777932159`30.146826357\
022604*I, -55.74366855270943140121453787939287010057`29.56106943185661 - 
   209.29514393504025629662343720783318061731`30.135633037093847*I, 
  665.16068058901201119399661962801297065347`29.730439409784555 + 
   1618.50397564715996074289905127956127967413`30.116626611304866*I}, 
 {1.`30., 
  -26.4236960140041494687769918449848295738008694875434643496136`30.138571576\
286054 + 
   6.2831853071795864769252867665590057683935114524719457904863`29.5147578801\
83943*I, 327.72171265122244472544142831188338525495`30.100908323729474 - 
   166.024978556570676653751198517878423478`29.805576540761315*I, 
  -2515.45050918218301967347541539983153551089`30.03212123864095 + 
   2141.81965425469078854240429140783259688561`29.962288361044536*I, 
  13087.10679855524785450878161712547913897529`29.920096929781476 - 
   17989.84282563449695094822219009822240067124`30.058280652254776*I}, 
 {0, 
  1.097899236440248307236174947991757341996038058095748822387`29.668905865679\
932 - 
   3.1415926535897932384626433832795028841971693993751058209749`30.1254932553\
32923*I, -9.98266297102778106265151887048215808277`29.234359772149638 + 
   81.69267144779890413576294558369843713651`30.14729646143099*I, 
  -94.04026647861158905887678262497888628053`29.117256629173795 - 
   1010.88342351485318411381787452368119192604`30.148643853107828*I, 
  2513.30622046144215852534197095194318077537`29.629647087856668 + 
   7951.22645944655297424479328238499895436448`30.129835804539336*I}, 
 {0, 0, 0, 
  0.7744144968088663203264755678007335009488274737144145598461`29.39157804388\
3975 - 
   4.3774222323057191358838667667948261284849385842392016051857`30.1438230089\
50022*I, -2.39830672905647218280398800356006509059`28.52762653460605 + 
   100.61664920908418966685847656197481744859`30.150391658746937*I}, 
 {0, 0, 
  -1.7467112444104039538494169874539725837427381361590969761985`30.0111378649\
56954 + 
   1.6570784615822224923954560495587203534836833897439349490694`29.9882598214\
06448*I, 31.16472631589788814377453786519488770252`29.920324344557315 - 
   42.80546085727129865711158601258378162981`30.058160204388557*I, 
  -260.86111687771521263804814670886974043518`29.788718624558854 + 
   540.40891600295000163503922118283705568155`30.10503178084856*I}, 
 {-0.25`30., 5.44189942694854537723675643348219268470693257568401840919`30., 
  -60.54373880677843520739535263169165686459`30.150385251652672 - 
   1.48014493797354911022536916783796129754`28.53862025909628*I, 
  457.79203992736640851140058924858468541206`30.148373331182817 + 
   45.57626476508557425327169259819155938175`29.14644382366884*I, 
  -2704.97194355460089684762130332517222595608`30.13833823138568 - 
   649.633524547422797829881357899623122854`29.51884389521673*I}, 
 {0, 0, 0, 
  0.777989609739873183522907638057054086705292646543445554416`29.390573377649\
787 - 
   4.4081340914329328800577575756278142539708788677022518688333`30.1438543776\
28895*I, -2.37517419618701003724084810365833235775`28.520436967096487 + 
   101.31043404269684203684990753176840404979`30.15039567664366*I}, 
 {0, 0, 
  -1.7587892005731078369135210112115303950366864116457775838151`30.0109724314\
4026 + 
   1.6698783994240931768741744840177451945610066807861122002333`29.9884434881\
33218*I, 31.37267895637470909967810447102481874048`29.92007457839558 - 
   43.12901174963367033213998376413761117396`30.058292480023738*I, 
  -262.50556973243817946900176100550503861613`29.78833780690199 + 
   544.4037834348703204238668342987555317316`30.105120419136828*I}, 
 {-0.25`30., 5.44189942694854537723675643348219268470693257568401840919`30., 
  -60.54228486427419921190048698180341363592`30.15038451401968 - 
   1.48431204938650922615609011260467396926`28.53985091981892*I, 
  457.77388343869566494328542505607142561701`30.148362209502107 + 
   45.69322410557925132200700849810300733329`29.14756300036598*I, 
  -2705.00683404034075954255689297006235833731`30.138282498242983 - 
   651.16908672856490578676762707788483945224`29.519807906473837*I}, 
 {0, 0, 
  -0.2006903623390230520346368671041417890023310327745822006432`28.9694014595\
9565 - 
   3.038749972192626001711522580749686579739096155837085735781`30.14956991040\
878*I, 18.35674201673025678773967406549264610046`29.568772414333132 + 
   67.62375455559678769451320538272358696448`30.135076089565246*I, 
  -356.8088952661465148258429724778374698444`29.796027591210485 - 
   723.93716537675817142340652222358215351619`30.10329279133042*I}, 
 {0, 0, 
  2.4108537023923953745779164507325500841656749363053120082909`29.89013028377\
354 + 
   3.6698728849714848451662397933080106266040168384227424343338`30.0726104485\
07927*I, -70.8824333243439262858685823724287390118`30.01560853242901 - 
   65.78276403983780820278498259894026700723`29.983182031972195*I, 
  926.06693242617008643314177792352525410713`30.088479254838113 + 
   532.52748600066419839504001905234328330589`29.848178906416162*I}, 
 {0, 0, 
  -0.2022717386182149775860043238634176544531527392620308677285`28.9748802321\
9378 - 
   3.0241315780537297909597076923946411132868436826330138063625`30.1495457078\
7318*I, 13.65226626213887136439320799629578786505`29.475437563708795 + 
   63.14847757783258599595121961785727613378`30.140595698691254*I, 
  -238.16602776401087475597895374318122209126`29.68216251875999 - 
   658.46790504975294826395850328868244682023`30.123817316879663*I}, 
 {-0.1666666666666666666666666666666666666666666666666666666667`30., 
  4.2990446772466907624088725588471367996695227646768641874701`30.12330337750\
254 - 
   1.5707963267948966192313216916397514420985846996875529104875`29.6860512960\
4493*I, -51.31808636030623029180865417926309615272`30.059406715890734 + 
   37.05243842605883510813407972562387344018`29.917953056863038*I, 
  381.82931055691948635510778626758872961`29.972541145822834 - 
   430.23057730191706932059547365015790216114`30.024373155797758*I, 
  -1989.24153965194924584710327244779460805352`29.86421455817117 + 
   3291.37993020514302783776109701058764970109`30.082905055131935*I}, 
 {0, 0, 
  1.7467112444104039538494169874539725837427381361590969761985`30.01113786495\
6954 - 
   1.6570784615822224923954560495587203534836833897439349490694`29.9882598214\
06448*I, -32.21227868097358519416777674590168942261`29.934933913976305 + 
   41.98419158990693858866691010946483533636`30.049998261504605*I, 
  282.35472189154928212636825706672975009211`29.826574707925342 - 
   524.07730681566289583877171172801948637353`30.09517500760282*I}, 
 {-0.4166666666666666666666666666666666666666666666666666666667`30., 
  10.7870477194321304490694849556104308987425671935862142462617`30., 
  -139.5996790880494174122948604020069677592`30.150420064249715 + 
   2.91920547699064191528625544854564946604`28.47080030949552*I, 
  1200.24270105837555369123940678065572140679`30.149703516936448 - 
   73.44072110582698738518314527435680995636`28.936371375828816*I, 
  -7688.94038707248804043562231631908314130901`30.147493846749956 + 
   910.09742360590995615481922727708813800942`29.22071523787568*I}, 
 {0, 0, 
  1.7587892005731078369135210112115303950366864116457775838151`30.01097243144\
026 - 
   1.6698783994240931768741744840177451945610066807861122002333`29.9884434881\
33218*I, -32.51399264099307864307515440303175252665`29.935249402601325 + 
   42.32853415271505361584893970037842990574`30.04981232851308*I, 
  285.81743664217665094130523422640204918403`29.827768188315442 - 
   528.62521882553369912195969187516735376923`30.094827346318546*I}, 
 {-0.4166666666666666666666666666666666666666666666666666666667`30., 
  10.8670233607304139424146835424588940268804839737997608830974`30., 
  -141.69336552481258219169914072058337590075`30.15041270617425 + 
   3.07569746219568704198080907236387930649`28.48700680462138*I, 
  1226.48553572843864869806603434379109951844`30.149651083839217 - 
   77.43773244886770239407150281503691353975`28.949941280383875*I, 
  -7902.41181608495818269247531256758931456747`30.147331272678084 + 
   960.38217815965832024345577613850914261421`29.23201570672538*I}, 
 {0, 0, 
  -0.2006903623390230520346368671041417890023310327745822006432`28.9694014595\
9565 - 
   3.038749972192626001711522580749686579739096155837085735781`30.14956991040\
878*I, 13.68905089792732693164188890549858499161`29.474101453344332 + 
   63.52282911894999251092670995778230116234`30.140657947119166*I, 
  -239.44863709762508456487373403742488998394`29.68166857970791 - 
   662.86584667673810682798929143595396455104`30.12388185337602*I}, 
 {-0.1666666666666666666666666666666666666666666666666666666667`30., 
  4.379020318544974255754071145695599927807439544890410824306`30.124231020635\
73 - 
   1.5707963267948966192313216916397514420985846996875529104875`29.6789739373\
5353*I, -53.1377218956521196565087266231981463757`30.062253281194728 + 
   37.63011547189635670668832258243057741307`29.912385900662485*I, 
  401.02782186087519111561435562646545402101`29.977782516004265 - 
   442.12573648012460847671782106675764424907`30.020153808815827*I, 
  -2116.96739916049580966652028421592221107988`29.872350011536017 + 
   3413.65685173087363480756173770354865581799`30.079855704245613*I}, 
 {0, 0, 0, 
  2.9376239385841590616031977039297593667102703905834723769817`30.06549342023\
1313 + 
   2.0336663072520272483315970997717260665585479988844257359513`29.9057769151\
65607*I, -67.03418000009990279919598017494371516153`30.09433226774176 - 
   36.42648503485570484867075476104705447324`29.82945323264764*I}, 
 {-0.25`30., 
  6.4692256266003844036429729219510740225836382482642082074774`30.10453600335\
3182 - 
   3.1415926535897932384626433832795028841971693993751058209749`29.7908335777\
931*I, -71.74436654530417029259827159310646283407`29.99906159489895 + 
   72.05441187732054552161428673633849400937`30.000934367212693*I, 
  456.77866598082239421673375115572768528138`29.84520458426607 - 
   801.59521486845687793042856552259801860371`30.089453888446695*I, 
  -1756.26514253698760123349986696079925639315`29.613503849507897 + 
   5787.23243404969945735752730968538534428982`30.131384693141577*I}, 
 {0, 0, 0, 
  -3.8873758116773177836717932403251476970281768461385972984855`29.8684248415\
90716 + 
   6.3471424901303514415054244629584227728122741733221248226803`30.0813465616\
67477*I, 61.87290542032536457765957910864133071787`29.71965435618804 - 
   154.96820943945394835711836065847884893081`30.11839646120865*I}, 
 {-0.75`30., 19.44523171097126377696419771547766222073`30., 
  -249.12835892748362522696557725175471014902`30.150395769883993 + 
   5.83841095398128383057251089709129893207`28.520267263507087*I, 
  2109.06780736355482110053804188347810878708`30.149464352784015 - 
   146.88144221165397477036629054871361991273`28.992340738245517*I, 
  -13238.62048111755779466744595405778944213341`30.14649193626089 + 
   1810.3333430681654198827590250293846353503`29.28240775448491*I}, 
 {0, 0, 0, 
  -1.2352391917522246619775141833396804691159402434689370989681`29.4186156195\
99787 + 
   6.5471973106381349687171220223258323405088773147602461425447`30.1429199863\
6792*I, 1.40440158668187430018197814704010715335`28.14725014741464 - 
   141.49293983863162895478177689252005115675`30.150493606097168*I}, 
 {-0.8333333333333333333333333333333333333333333333333333333333`30., 
  21.73404672146082788482936708491778805376`30., 
  -284.20753797631824507679317465432725590349`30.15033422754768 + 
   8.20185989918849877861549085963701148398`28.6106109816773*I, 
  2460.50173860058996296986534528801352398139`30.148846198555297 - 
   216.11429966531719943194032164792794198809`29.092506026168984*I, 
  -15710.06623533462296399473704964964603592791`30.1440680141321 + 
   2727.15995663353945782639864647248053950032`29.383600609501702*I}, 
 {0, 0, 
  -0.2022717386182149775860043238634176544531527392620308677285`28.9748802321\
9378 - 
   3.0241315780537297909597076923946411132868436826330138063625`30.1495457078\
7318*I, 18.33082706236059058871050192904684273246`29.57025283839254 + 
   67.28152438073468969456553088835801635281`30.13496660080623*I, 
  -355.79687520873450540019238333303045129611`29.79691577872734 - 
   720.05029217890111396886954812879369105582`30.103076480109646*I}, 
 {0, 0, 
  2.4108537023923953745779164507325500841656749363053120082909`29.89013028377\
354 + 
   3.6698728849714848451662397933080106266040168384227424343338`30.0726104485\
07927*I, -70.89096618525938657654197811719804727114`30.015593045535137 - 
   65.79575301335943082219680719801170512907`29.983200011730794*I, 
  926.32039022112061411323709622989267386918`30.08847084768477 + 
   532.71472927989033103131067744800890208826`29.84820432877452*I}, 
 {0, 0, 
  -0.2022717386182149775860043238634176544531527392620308677285`28.9748802321\
9378 - 
   3.0241315780537297909597076923946411132868436826330138063625`30.1495457078\
7318*I, 20.24579782706987021754883651637634522804`29.60316775856056 + 
   68.46670906135260951596337198807844436718`30.13231231631409*I, 
  -406.53138970051511005157534519521914464227`29.834447870250163 - 
   737.0236050851785474703200501826815665791`30.092835183124766*I}, 
 {0, 0, 
  1.7467112444104039538494169874539725837427381361590969761985`30.01113786495\
6954 - 
   1.6570784615822224923954560495587203534836833897439349490694`29.9882598214\
06448*I, -32.63034971004028929668302680606945246373`29.899450838941473 + 
   48.153959922201322726879924951067064904`30.068461117621073*I, 
  260.85577936317487842305726576240969945513`29.7188887924918 - 
   654.68127778842916758451991039113324594064`30.118518250747638*I}, 
 {0, 0, 
  1.7587892005731078369135210112115303950366864116457775838151`30.01097243144\
026 - 
   1.6698783994240931768741744840177451945610066807861122002333`29.9884434881\
33218*I, -32.84820130275840146649024624788882435001`29.899187225750207 + 
   48.51839469942628330049424665990868278615`30.06858205541755*I, 
  262.47666748145517461175901503858141528881`29.71843207545426 - 
   659.55239063066997636185328882083929823573`30.118590670867178*I}, 
 {0, 0, 
  -0.2006903623390230520346368671041417890023310327745822006432`28.9694014595\
9565 - 
   3.038749972192626001711522580749686579739096155837085735781`30.14956991040\
878*I, 20.28282205029730081721787467170684208659`29.60185512262587 + 
   68.81767165910749339941453317675733166611`30.13242671704346*I, 
  -407.84704794911247111777794668864010132167`29.833708418492677 - 
   741.05179677510859281970917631164418562825`30.09305965993457*I}, 
 {0, 0, 0, 0, 
  4.1818557848100991248362567288063398704222116406803834023811`30.12935727932\
1805 - 
   1.3377995932800114160858253290617360775377365106632354227328`29.6343792872\
13157*I}, {0, 0, -3.03425107985431648521473885899352190386566338`30.*^-52, 
  -1.437285938002646133029858344245520530469201075`29.930825632712093*^-51 - 
   1.901508938670993387823864176970152846083231841`30.05238082742445*^-51*I, 
  1.205702485222261638493072404396264609473494638943815756633`29.511881466536\
842 - 
   5.1061288767948564533625228909798811060687265969454759805229`30.1387330824\
841*I}, 
 {0, 0, 
  0.2006903623390230520346368671041417890023310327745623280032`28.96940145959\
565 + 
   3.0387499721926260017115225807496865797390961558371080549807`30.1495699104\
0878*I, -20.29774328834024126402587105385007631988`29.643192687119157 - 
   62.04258387501046039605767730412189186849`30.128434808058778*I, 
  364.01473472652737702633434727437906440013`29.86054640489931 + 
   609.25933751295715028605191748123799034456`30.084229635265753*I}, 
 {0, 0, 
  0.2022717386182149775860043238634176544531527392619749020404`28.97488023219\
378 + 
   3.0241315780537297909597076923946411132868436826331841239975`30.1495457078\
7318*I, -20.25262567746468499148909356561692304618`29.644407899027975 - 
   61.7131584382834680474943467465715613664`30.128304337050658*I, 
  362.67880972772628099660517276029987504811`29.86123361867623 + 
   605.72061539718999775058160861598588273769`30.083983791832694*I}, 
 {0, 0, 
  2.4108537023923953745779164507325500841656749363053141705536`29.89013028377\
354 + 
   3.6698728849714848451662397933080106266040168384228429206814`30.0726104485\
07927*I, -66.39211130889526186750349971808617903338`30.018840378227104 - 
   60.62397710111375618682485962838257008027`29.979368322425252*I, 
  807.19927940779884261311761783474112020274`30.09067758394351 + 
   454.66897981799905453926173766582389151898`29.84139214351354*I}, 
 {0, 0, 
  1.44876908319804497158538265166184713118178186`30.150514997831984*^-52 + 
   0``104.0425243829644*I, 
  3.4548519823959446284588336273087050304105010179465981128467`30.07268906505\
857 - 
   2.2682367665463629701099237479619164564871709897036117013252`29.8899480053\
77228*I, -63.02601219265028948488929765433785571752`30.0137614569548 + 
   59.02900114347283676311114271945549492187`29.985307062205386*I}, 
 {0, 0, -6.5410600962982681713352408952065042346687`26.071446916726636*^-56 - 
   7.84722705492680611274219350628774664220768032`30.15051499632324*^-52*I, 
  -0.0143789874274667155539450893243465896592734662629492193074`29.8915737936\
47378 - 
   0.0217840699772661490581966232818691049562140985883224858819`30.0719845130\
9342*I, 
  0.3739528022760245116792024385146014206243556526098036656331`29.98658778106\
3843 + 
   0.3970642507794222306288906567315225623422212214747531380087`30.0126317766\
58612*I}, {-0.25`30., 
  5.4454387793808363786713858573745309997088890800157416208153`30., 
  -61.37145211478170653296105352851652676454`30.15051495324866 + 
   0.02780836874716184106969942635746568594`26.806724067646606*I, 
  472.55490704083996362084440111770680840268`30.15050305137372 + 
   3.50510213924417103930622429120526972408`28.020751452004944*I, 
  -2801.20298590805667231817713683980841977132`30.15026426919272 - 
   95.21267592023221404085183473523891734512`28.681614459614433*I}, 
 {0, 0, 0, 0, 
  4.1497985360166736960270707909429966287676605088600208264193`30.12943721273\
8956 - 
   1.3249102967693274320588643420957285556237678776228346819952`29.6335966748\
99565*I}, {0, 0, 0, 
  -1.360191492738643257224573448968272878698959008038671430001`29.43975698022\
6115 + 
   6.8544282761869176815846450059540391518128827867386264126252`30.1421281623\
74313*I, 2.78036968897901088663763135465636842477`28.423899903134206 - 
   148.12936144431553970426359242813583125091`30.150438508544877*I}, 
 {-0.8333333333333333333333333333333333333333333333333333333333`30., 
  21.57409543886426089813896991122086179748`30., 
  -280.01625640605909921074163853611533969372`30.15034723843744 + 
   7.78454793864171177409668119612173190943`28.594397390750128*I, 
  2408.59617023120690036497124407321434902348`30.1489468068944 - 
   205.05523958937198311720663200900127445772`29.079053686318915*I, 
  -15299.79384551650441942786809562194536805833`30.14439412780324 + 
   2586.91776906262044747525837811329374839281`29.37249117269324*I}, 
 {0, 0, 0, 
  -3.7056915513479289545699114548604227901664269343089188680639`29.8623062334\
02258 + 
   6.1682361211416668535160498372540375016661081123614031934019`30.0835979562\
7963*I, 58.70608741419022238733041454005376165369`29.710650410567315 - 
   150.60196024578911695769247697763892136535`30.119797898367622*I}, 
 {-0.75`30., 19.58283843211579133718948521063107591397`30., 
  -252.74191380775997721736696628493554346302`30.150386404515707 + 
   6.15139492439137408396161814472775861298`28.53668274475818*I, 
  2153.6891923914448004594536855464082710906`30.149394959246827 - 
   154.87546489773540478814300563007382707951`29.006194553588607*I, 
  -13592.87112922514706781106516900069548564107`30.14626826563857 + 
   1910.24163035800625137205478515617313834731`29.29404537167957*I}, 
 {0, 0, 0, 
  2.5930877689347326221596521564102857518241355934306149374382`30.06370407650\
977 + 
   1.8179286360955193815686003065533608909915813755982024907117`29.9094636905\
3434*I, -59.31870770592837900054892533665511224623`30.0930413015039 - 
   32.65272240314051733196848129868113399783`29.833769016602638*I}, 
 {-0.25`30., 
  6.6068323477449119638682604171044877158203465149634179187561`30.10625088891\
4346 - 
   3.1415926535897932384626433832795028841971693993751058209749`29.7834074751\
38148*I, -74.81372831947878776083422035806368023761`30.004352400737094 + 
   73.31409395913228546985247486583072184877`29.995558574300766*I, 
  486.38164982256298255046582146753426527494`29.855753248950844 - 
   826.30290975301254188533525733023615473079`30.08591534950196*I, 
  -1925.74597774850823700922714816252274113769`29.63396622046222 + 
   6026.04384337416091268322041798900157305935`30.129399508149348*I}, 
 {0, 0.9446917567304459862875601537474060455592892675845420931987`30., 
  -24.4470800670981557414761034428182427937099652234091778694594`30.150121019\
41958 + 1.04179691959949620735590692308345508323`28.779677093497657*I, 
  305.59851846366326221445692822801024334079`30.148179925772247 - 
   31.7755306935017752470758663838773503443`29.165121493896038*I, 
  -2491.97371881450882662879911938588809581638`30.143574097060554 + 
   449.11122746819257193147688614503749153751`29.399384551521933*I}, 
 {-1.25`30., 31.2737223215988005177252707361894536357`30., 
  -392.0276031593279540331108370645422431967`30.150450768850227 + 
   6.7427510190422155667407742730382768262`28.38597124486433*I, 
  3280.13977947395870673620952607591076451612`30.149893807781233 - 
   175.56506756370892804972944043819997163408`28.878439564665836*I, 
  -20517.05418293531748172275687160859320160262`30.147989132824755 + 
   2219.25431221334975961338834605893696734304`29.182081199880855*I}, 
 {0, 1.0117254410865642656828891893779437346766651487681927803777`30., 
  -26.297024479321808146697851350479472929763918211337944644365`30.1501049054\
71718 + 1.1433399289623626141489054271396212271`28.788373665488372*I, 
  329.98801105045377308422054800582536713018`30.148100106749062 - 
   34.89621646824647886734039718257799160747`29.172380287400493*I, 
  -2699.41990149597904668110598721269358906558`30.1433754587442 + 
   493.5236005234371879381502222258438889567`29.405412939005696*I}, 
 {-1.25`30., 31.47836272709944635734588726697340501806`30., 
  -397.02786221984121419162020349895261186398`30.150446374624156 + 
   7.05851997022613616446658543249739025688`28.400339037085786*I, 
  3339.61799688773023224738556374756949051033`30.149859356089316 - 
   183.6457305853057056780412312740227599198`28.890143399605385*I, 
  -20980.37207979144543449853216313944220982903`30.147875369076182 + 
   2320.21700239327450788919481895209032314885`29.191590788033796*I}, 
 {0, 0, 
  -2.4108537023923953745779164507325500841656749363053120082909`29.8901302837\
7354 - 
   3.6698728849714848451662397933080106266040168384227424343338`30.0726104485\
07927*I, 62.37299064701148231057516688967757095829`29.978618860241607 + 
   68.52373193575749504946622704402769089753`30.01946329969095*I, 
  -762.12203009806142769397247492531532243626`30.04004885531468 - 
   620.62817439622886826541370644415255652035`29.9508558268567*I}, 
 {0, 0, 0, 
  -0.0033004661082456664625287051705291472677885497731275936465`27.8802482646\
21443 - 
   0.6149442650528065550267700161046418548542189828405508270615`30.1505087428\
3501*I, 
  1.4425060676923940047325986865886118973692075351513853233176`29.21272701041\
271 + 
   12.4163612544169481143436226528355593549495124459915713589101`30.147603701\
6938*I}, {0, 0, 0, 
  9.1334866396741635478982016684113103680864007053478134485845`30.13726097616\
0928 + 
   2.2913635261692784803165392487425932658428992649860975628418`29.5367183740\
5986*I, -202.51365107399282944321291463793750477177`30.149863733123468 - 
   11.09894327627552857355584020596305748684`28.88869106142923*I}, 
 {0, 0, 0, 
  -0.006600932216491332925057410341058294535577099546255187293`27.88024826462\
1443 - 
   1.229888530105613110053540032209283709708437965681101654123`30.15050874283\
501*I, 
  3.6474554521564312313607529924126572178104101812553035601591`29.32524585380\
8468 + 
   24.1184135143005468511876326886940780131833071366762592988499`30.145604594\
364674*I}, 
 {0, 0, 
  -2.4108537023923953745779164507325500841656749363053120082909`29.8901302837\
7354 - 
   3.6698728849714848451662397933080106266040168384227424343338`30.0726104485\
07927*I, 75.38128820070805099490706077154060724956`30.012744260399828 + 
   70.95453995208348283815693016856940205602`29.986460894068596*I, 
  -1054.80700719207206515030983639602437590046`30.08803767178701 - 
   609.03774396513332936925958556883819733651`29.849508873640907*I}, 
 {0, 0, -8.15805921997642331006359904077896396521874161`30.*^-52, 
  1.06874661814251936431754376885748705706694688004`30.145285433282233*^-49 + 
   1.6685928933557162796211255833505039861680580731`29.33876106935468*^-50*I, 
  -2.4989277717237363194584262944473867052587595764719764602426`29.6375429225\
27402 - 
   7.7489289676334933171957785955473569861290280251174768009957`30.1290308987\
8949*I}, {0, 0, -1.79617260741550192124070987949566460501077452`30.*^-52, 
  2.374870906259680697689630442374564530441726391`29.90608785862299*^-51 + 
   3.426860214580231538605798606990696626741198115`30.065344240931502*^-51*I, 
  -2.5148862237575427801723035209409567724248676309875194957693`29.6368582164\
52463 - 
   7.8119977284578415179277668176126404098069423292733870308515`30.1291019829\
1358*I}, {0, 0, 0, 
  8.2966874687402612198245832152586882738423661049782224921848`30.13698434260\
324 + 
   2.1037176127894199818779140913516415159368011315711065956764`29.5410670547\
90563*I, -184.0007285403722826345846607051517504046`30.149820289326122 - 
   10.41576420795022251657329362576749741706`28.90269188652676*I}, 
 {0, 0, 0, 
  -0.006600932216491332925057410341058294535577099546255187293`27.88024826462\
1443 - 
   1.229888530105613110053540032209283709708437965681101654123`30.15050874283\
501*I, 
  3.6453543077772944010719037914185752570078331968380788949079`29.32485860135\
707 + 
   24.1265146359204863242896826406079338641625242529253680267206`30.145613443\
088706*I}, 
 {0, 
  -0.0413172214606965200593281673607376461587082024978238525444`28.5703760437\
79664 + 
   1.5707963267948966192313216916397514420985846996875529104875`30.1503648128\
23344*I, -2.96954742080804562134265503957175524054`29.03339654979038 - 
   38.77383542349725124476955754363024751419`30.149245047455963*I, 
  91.92002560631239052355163860391924163398`29.424397939517906 + 
   480.53330758335404518558719348814538255395`30.142711298498646*I, 
  -1282.15304858680451633391409524521360471529`29.641257288506488 - 
   3938.43353930179415358079157039491505622979`30.128640940370495*I}, 
 {0, 0, 
  -1.189436515230930230287026580905628310891611146554179480404`30.15051499783\
199 + 0``50.45533536161766*I, 
  31.2907272114101834656160177940699141142556802732156927601053`30.1504762226\
9688 - 0.41815235438487078617537380770931305372`28.27639511262267*I, 
  -398.6361378109136658162281080768386783392`30.14944706118964 + 
   27.99022824146759708068623017472525531042`28.995876834531188*I}, 
 {0, 0, -3.27810273874439160669360278317648298802259887`30.*^-52*I, 
  0.0033004661082456664625287051705291472677885497731294697995`27.88024826462\
1443 + 
   0.6149442650528065550267700161046418548542189828405568762762`30.1505087428\
3501*I, 
  -1.9088352969727492241892984425584564528763614346895997284954`29.3509218404\
47015 - 
   11.8802876211797790421884636904402801813548423592190463960607`30.144980338\
368665*I}, 
 {0, 0, 
  8.85366069872236331000336296433709741473087151`29.866736810602262*^-52 + 
   1.453324017353632415223187555318317067602719263`30.081976386906174*^-51*I, 
  -0.0033004661082456664625287051705291472677885497732461471995`27.8802482646\
21443 - 
   0.614944265052806555026770016104641854854218982840502584064`30.15050874283\
501*I, 
  2.2464790508860331608957718343913628555854833516842557557184`29.40192670745\
4788 + 
   12.389868338844321063619714551210804783845309844040613499597`30.1434910258\
00188*I}, 
 {0, 0, 
  0.2130759487805931353460110957767187092589781104521125860019`30.15018303942\
7585 - 
   0.0083342228259202318614418895334253434381072326628013334856`28.7425137161\
75512*I, 
  -5.5711107296538048305270124421464657447779407353565267632972`30.1499880142\
8499 + 
   0.2746165493756388958370521850458171560207291177980317404163`28.8427729296\
66964*I, 70.61769108535475703919871523006277520689`30.148209218023407 - 
   7.29624119010406692861597763362961302989`29.16239488617479*I}, 
 {0, 0``50.66165054545142 - 
   1.4785252772111862737835251358789493639958449523712127087972`30.1505149978\
3199*I, -4.64492414903347533852803217806732192272`29.23390592619853 + 
   38.05186361031578948279699115859211292095`30.147303231210905*I, 
  72.50994528076796403869806912653546802596`29.307819606326095 - 
   499.53417882521588045229620178314251633508`30.145987237549384*I, 
  -467.01396868977480437712757159055925795569`29.181735653729213 + 
   4321.03107424507340606479817269981688461941`30.147993172446068*I}, 
 {0, 0.067033684356118279395329035630537689117375881183650833493`30., 
  -1.7533953985725098403954788512365117406114115107424956973061`30.1474049522\
18594 - 
   0.2105925303162382359298446164942370662141902711722840570668`29.2269680524\
81826*I, 
  23.3938543109595122504175028204751560519428298464536606238049`30.1463406632\
08452 + 
   3.2591831325372833896405578083285635132580937944491097436988`29.2903476462\
9746*I, -205.44235231506988742805063252102233867284`30.148420397829756 - 
   20.22607032636770910031583504757637489322`29.14164193169647*I}, 
 {0, 
  -0.076603739854901160474307397122175648218374395255603364594`28.83812927306\
6784 + 
   1.5707963267948966192313216916397514420985846996875529104875`30.1499991773\
4816*I, -2.17444026696415096920680066318282287474`28.899652672952143 - 
   38.68341161773413541417470484093016046352`30.149829960052045*I, 
  82.40892065140380615437902252642793181023`29.38025105608435 + 
   478.51033680083881804651087256390650072014`30.144168153929275*I, 
  -1202.2345743783698579246687486162429441744`29.6180511967907 - 
   3916.50865799341899333098034889211531175052`30.130961074299968*I}, 
 {0.2083333333333333333333333333333333333333333333333333333333`30., 
  -5.3634765411931893229962586567187365880472264052216242712016`30.1326456217\
9064 + 
   1.5707963267948966192313216916397514420985846996875529104875`29.5993191133\
78098*I, 66.7639894479603754373181725619729608884`30.089361319241693 - 
   38.07767091345739745546101608307849987568`29.84548941556735*I, 
  -537.85580745228163859279906761359793568231`30.02885366565432 + 
   466.15291097668154297065673074673015343322`29.966716204006406*I, 
  3118.34715358268802408350469306240271153228`29.95087172397433 - 
   3829.05011388562404225054045136949967412073`30.040038312446633*I}, 
 {0, 0, 
  -0.202271738618214977586004323863417654453152739262032922667`28.97488023219\
378 - 
   3.0241315780537297909597076923946411132868436826330196972231`30.1495457078\
7318*I, 10.8818483762316169949739916016336576751`29.355778574062807 + 
   66.95416607861754358720377468858384692991`30.144853508980646*I, 
  -212.0143019802774714301282467512088579624`29.589094185131266 - 
   742.62847417487452637377266614769191823551`30.13350062385408*I}, 
 {0.1666666666666666666666666666666666666666666666666666666667`30., 
  -4.2990446772466907624088725588471367996695227646767915500011`30.1233033775\
0254 + 
   1.5707963267948966192313216916397514420985846996875529104875`29.6860512960\
4493*I, 51.31808636030623029180865417926309615272`30.059406715890734 - 
   37.05243842605883510813407972562387344018`29.917953056863038*I, 
  -384.415829885773349346058156923873048713`29.970537028945717 + 
   436.71994110899291261527553985787126057393`30.02593878847275*I, 
  2005.47878803271727456196745443452097064261`29.85311026834029 - 
   3435.03713415338038441538240528177900953383`30.08682363185654*I}, 
 {0, 0, -2.7500620811458901063638149486473381587897559`30.*^-53*I, 
  -1.890008164253718943768676009374657322744365983`29.824553848654805*^-51 + 
   3.529132187281965084894332727197271528589114883`30.095758094070852*^-51*I, 
  1.56282759671028399777989742874543982586413864097`29.977377115448846*^-49 + 
   1.72592028673006429444323039029569541819410963785`30.020486777511586*^-49*
    I}, {0.4583333333333333333333333333333333333333333333333333333333`30., 
  -11.8514795833786290096568710534820306871202708341309743299932`30., 
  154.22672959737689001803097331208587835624`30.15048042402089 - 
   1.94613698466042794352417029903043297736`28.251494180742547*I, 
  -1347.56029976685529639939495594004050210995`30.150193983878026 + 
   51.83147072861257280357674406268777310899`28.735239308261956*I, 
  8880.71390223465528202818810690964660130086`30.149108207797156 - 
   715.96062386911526042171013221211630251872`29.055549466380914*I}, 
 {0, 0, 
  1.7467112444104039538494169874539725837427381361590969761985`30.01113786495\
6954 - 
   1.6570784615822224923954560495587203534836833897439349490694`29.9882598214\
06448*I, -33.25983104604928224456101562660849114269`29.9488092977652 + 
   41.16292232254257852022223420634588904292`30.041395458522658*I, 
  302.00711187403552201098935941957321476918`29.85547641431111 - 
   513.51358839330776430788822338414700421208`30.0860111843783*I}, 
 {0.4166666666666666666666666666666666666666666666666666666667`30., 
  -10.7870477194321304490694849556104308987425671935862142462617`30., 
  139.5996790880494174122948604020069677592`30.150420064249715 - 
   2.91920547699064191528625544854564946604`28.47080030949552*I, 
  -1205.90688644748504974967078535707528820165`30.1495394577783 + 
   80.91836941747157697699691479283160038148`28.97627280526855*I, 
  7774.1668052047358174501452601938210714346`30.146212996446284 - 
   1099.68049436647746599589946875345097890498`29.29682566348298*I}, 
 {0.4583333333333333333333333333333333333333333333333333333333`30., 
  -11.9426275054029322162346244796022500967777502612084627480254`30., 
  156.60537068239863542801735169211872801901`30.150477775078244 - 
   2.05046497479712469465387271490925287099`28.267523478492027*I, 
  -1377.97534702457469137449987162632421342376`30.150173050043904 + 
   54.70350904111068842360460441804333431458`28.748946787962687*I, 
  9137.29934817031113533380175085072592879445`30.149030523934574 - 
   756.77998557104548230722944128238381128121`29.06718230865044*I}, 
 {0, 0, 
  1.7587892005731078369135210112115303950366864116457775838151`30.01097243144\
026 - 
   1.6698783994240931768741744840177451945610066807861122002333`29.9884434881\
33218*I, -33.65530632561144818647220433503868631282`29.949593731433076 + 
   41.52805655579643689955789563661924863751`30.04088179096193*I, 
  307.19812631738643986887830687194339174936`29.857704862016114 - 
   518.73881602341640861055767411579107390773`30.085235045984543*I}, 
 {0.4166666666666666666666666666666666666666666666666666666667`30., 
  -10.8670233607304139424146835424588940268804839737997608830974`30., 
  141.69336552481258219169914072058337590075`30.15041270617425 - 
   3.07569746219568704198080907236387930649`28.48700680462138*I, 
  -1232.09974106371477569302731835595291192287`30.149476143155066 + 
   85.32292642490158574550326242697039176887`28.989896019415*I, 
  7985.31120001328804421027450992527145077179`30.145988055928896 - 
   1159.00297788962437579467312795918273303971`29.307780761813838*I}, 
 {0.2083333333333333333333333333333333333333333333333333333333`30., 
  -5.4546244632174925295740120828389559977047058322991126892338`30.1332148674\
92818 + 
   1.5707963267948966192313216916397514420985846996875529104875`29.5925698886\
20893*I, 68.8685796315648454326003430673644526326`30.091184526986815 - 
   38.60318396422657067845040773194579390174`29.839786527403675*I, 
  -561.659225514688676621636448388081297281`30.032273997306323 + 
   477.83326513637369095810331629746741209622`29.962077481118275*I, 
  3291.87242135392610702523859770561140946017`29.956124291858554 - 
   3960.97330442998159185705869736364574565164`30.036483211777632*I}, 
 {0, 0, 
  -0.2006903623390230520346368671041417890023310327745862809024`28.9694014595\
9565 - 
   3.0387499721926260017115225807496865797390961558370886031104`30.1495699104\
0878*I, 10.93251857464850065821430796957548563561`29.354993130279578 + 
   67.39090856991093603559839819951019985945`30.144874217989827*I, 
  -213.87397885702753265749516830005243225925`29.589643703179004 - 
   748.11785429150305093309210142712912788965`30.133455773738525*I}, 
 {0.1666666666666666666666666666666666666666666666666666666667`30., 
  -4.3790203185449742557540711456955999278074395448903189526424`30.1242310206\
3573 + 
   1.5707963267948966192313216916397514420985846996875529104875`29.6789739373\
5353*I, 53.1377218956521196565087266231981463757`30.062253281194728 - 
   37.63011547189635670668832258243057741307`29.912385900662485*I, 
  -403.82222856509497678125500349538297589746`29.975828586131836 + 
   448.85898353275535342405312389582784521255`30.02174828658611*I, 
  2136.2381147891598083710151154580573697873`29.861651086915888 - 
   3563.13685057934343271426853716125713999411`30.08383393019218*I}, 
 {0, 0, -1.56142415824757073956995876870059217621081558`30.*^-52*I, 
  1.917975708822132311833997923638527953321112518`29.747793127507354*^-51 - 
   4.452496917623736362992763443923613007388299601`30.113553652462837*^-51*I, 
  2.9192027418710172740142986486242228651947434093`30.009624106557297*^-50 + 
   2.7897779474537066153314519572868919148787215095`29.98992948524136*^-50*
    I}, {0, 0, 0, 
  0.0033004661082456664625287051705291472677885497731284762822`27.88024826462\
1443 + 
   0.61494426505280655502677001610464185485421898284055079442`30.150508742835\
01*I, 
  -0.9761768384120387852758989306187673418620536356133826904267`29.0264621559\
44024 - 
   12.9524348876541171864987816152308385285441825327642573519588`30.149285074\
686325*I}, {0, 0, -1.31684530071995037352461675840265214889612017`30.*^-52*I, 
  -3.985841775991162382194854461907991693881970021`29.664578846670242*^-51 + 
   1.1533392337223238157379112764829785308449253626`30.126015857832716*^-50*
    I, 
  3.41410306986183195303206097007869267248281978833`30.13867923158066*^-49 + 
   8.0805779181277368797132768648896701777809768756`29.512845025865023*^-50*
    I}, 
 {0, 0, 
  -2.4108537023923953745779164507325500841656749363053196632838`29.8901302837\
7354 - 
   3.6698728849714848451662397933080106266040168384227491617692`30.0726104485\
07927*I, 58.3538699851277027536468340612689628832`29.933614211199117 + 
   76.4234867704012339121075944596728117148`30.05077139597584*I, 
  -734.05193112196089611307893608375015916175`29.984391318299235 - 
   786.8592122983688434356302876325606012067`30.014561566534933*I}}


==> ancillary/numeric/T2.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{-0.5`30., 
  13.2118480070020747343884959224924147869002540533255863108296`30.1385715762\
86054 - 
   3.1415926535897932384626433832795028841971693993751058209749`29.5147578801\
83943*I, -163.86085632561122236272071415594169262748`30.100908323729474 + 
   83.012489278285338326875599258939211739`29.805576540761315*I, 
  1261.33142530057029269293692218445011772774`30.032642971824327 - 
   1070.90982712734539427120214570391629844281`29.96156665963409*I, 
  -6633.97130332779683566025499563225460050948`29.923267446044957 + 
   9017.57965163422694903733194980862645726463`30.05658384459113*I}, 
 {0, 
  -1.0978992364402483072361749479917573419960380580957475725533`29.6689058656\
79932 + 
   3.1415926535897932384626433832795028841971693993751058209749`30.1254932553\
32923*I, 8.63208231681453268101713781673776912881`29.192839523697497 - 
   77.82804150679087417914394387207553664731`30.147860052348047*I, 
  95.33362292033951258713194145919125626425`29.16567594636517 + 
   915.68073016671417854022087872578009894321`30.148173923605853*I, 
  -2176.42802643828099656519552761348386338533`29.62908143852276 - 
   6895.33087395537194804249734286492186668812`30.129892239455472*I}, 
 {-1.`30., 
  23.9633961806746781234193756299122854228200739454642178845768`30.1360772459\
9936 - 
   6.2831853071795864769252867665590057683935114524719457904863`29.5547087464\
66392*I, -263.23691531778771366589641381138884058556`30.091609207516754 + 
   146.94909853229482988260213816759890994467`29.83842934075287*I, 
  1756.64696618394428740484790315387952548172`30.012145114164245 - 
   1658.34363385871757572083528650261828547005`29.987135152097604*I, 
  -7807.77191241269469998339227414930457383466`29.884621336461556 + 
   12101.83313571019234475736384004983987640866`30.07494537904897*I}, 
 {1.`30., -21.76759770779418150894702573392877073883`30., 
  245.13882531842438470027451531814471533986`30., 
  -1889.23357015105399210589699784979686417129`30., 
  11193.3630778665006087153563942698760617118`30.}, 
 {0, 
  0.0766037398549011604743073971221756482183743952556029034801`28.83812927306\
6784 - 
   1.5707963267948966192313216916397514420985846996875529104875`30.1499991773\
4816*I, 5.86688938268097866276119194823542486368`29.33457122572038 + 
   37.95100087176958258200724982446195807846`30.145386559752836*I, 
  -157.40341284840519709883033396213248910307`29.678730475950612 - 
   439.0823665062272297256176146320022372683`30.12426232761803*I, 
  1884.09131065386561163729482969300089482638`29.84905467634589 + 
   3267.65466225438665884800042991047234258722`30.088188882168772*I}, 
 {0, 0, 
  -1.7467112444104039538494169874539725837427381361590793504992`30.0111378649\
56954 + 
   1.657078461582222492395456049558720353483683389743919348808`29.98825982140\
6448*I, 31.93914081270675446410101343299562120347`29.89914168213941 - 
   47.18288308957701779299545277937860775829`30.068602927769295*I, 
  -253.81019632183284764846057353280794871939`29.723848622787603 + 
   628.60921683056974470265987635789591930281`30.11772030222402*I}, 
 {-0.125`30., 
  3.2268124340175548214598228114300682096917988622261142603779`30., 
  -41.38125821982954111943974769129024389047`30., 
  354.74886760908942109442661062824900486309`30., 
  -2298.40480019368990354031712318902865604886`30.}, 
 {0, 0, 
  -1.7587892005731078369135210112115303950366864116457740998771`30.0109724314\
4026 + 
   1.6698783994240931768741744840177451945610066807861115220396`29.9884434881\
33218*I, 32.07021169301852828296733860983177026331`29.919930749200045 - 
   44.11026060799335042043648908428086853218`30.05836854616025*I, 
  -273.02952250530632053429248134095226623672`29.786571247735328 + 
   569.07232565405861923276607353018065982326`30.10552910428208*I}, 
 {0, 
  1.0943598840079573058015455240994190269940815537638345071022`29.66765573484\
8914 - 
   3.1415926535897932384626433832795028841971693993751058209749`30.1256454428\
24627*I, -9.56997779460504090035636022725767158158`29.248107475008773 + 
   75.83817799262152440689242705781629489954`30.14708443549039*I, 
  -72.48782832766313463338991153948793869726`29.064338863274447 - 
   881.00044265222082124415135856986840016747`30.14904990103273*I, 
  1950.09150277889448049200565397259110834613`29.6051675468897 + 
   6561.81555663616501093046790199060105714139`30.13213657577036*I}, 
 {0, 0, 
  0.2006903623390230520346368671041417890023310327745843669489`28.96940145959\
565 + 
   3.0387499721926260017115225807496865797390961558370828537699`30.1495699104\
0878*I, -18.37166325477319723454767044763588033375`29.61146858534526 - 
   60.84866677149975469115634951008814716686`30.131571176004332*I, 
  318.92137135054286780461261403607456520712`29.82313216593922 + 
   598.01983590977325345672167196264572142039`30.096164132541933*I}, 
 {0, -1.4785252772111862737835251358789493639958449523711918951446`30.*I, 
  4.64492414903347533852803217806732192272`29.304997038154013 + 
   32.21275759368824313537149484737212061557`30.14604631620266*I, 
  -91.47043712566814137235553927496804779768`29.562685026816936 - 
   342.06898695794637209856940115671400615631`30.13551797376502*I, 
  885.52684482549967690349002666415306936007`29.689229549221047 + 
   2403.51981582190784654707298119661790680573`30.12287552484012*I}, 
 {0.5`30., 
  -12.9925151871800287307185645484758061237163488699313710068276`30.147363966\
211042 + 
   1.5707963267948966192313216916397514420985846996875529104875`29.2297906100\
91527*I, 163.50210024459740472928168425332808986969`30.13738696409101 - 
   40.81719026369859565677634421372867930809`29.53470673423037*I, 
  -1332.13354500550575866758430112964628001932`30.11997381311376 + 
   517.68203042105975277853036849451139739735`29.709489138706864*I, 
  7918.8306936717890216363182276868667723057`30.09465510187738 - 
   4289.06190309812492932588203708076532118341`29.828356358485543*I}, 
 {0, 
  -0.0826344429213930401186563347214752923174164049956420721665`28.5703760437\
79664 + 
   3.1415926535897932384626433832795028841971693993751058209749`30.1503648128\
23344*I, -11.74749213399307033337614468931397448228`29.333520644624546 - 
   76.1791501130456710188996117432813476417`30.145411604907093*I, 
  307.06334923645420429789284793915232830966`29.663933212860428 + 
   889.99508789975613294500731948079325189206`30.12609283993808*I, 
  -3733.88907054912550718789809412414729117589`29.83897471756611 - 
   6677.68094447882859386105985284762319524948`30.09143897102814*I}, 
 {0, 0, -1.1894365152309302302870265809056283108916111465541874767243`30., 
  25.1737312766422645175883164261564854136240034079124953972116`30.1495624800\
91546 - 
   1.6691040217274385470764338329372316238629917765250456075525`28.9710982917\
7039*I, -270.14988870105445888725059544418180587762`30.147876612579818 + 
   29.8687651965554852784677460992895955329`29.19148908845356*I}, 
 {-0.125`30., 
  3.303416173872455981934130208552243857910173257481717163858`30.106250888914\
346 - 
   1.5707963267948966192313216916397514420985846996875529104875`29.7834074751\
38148*I, -36.998714374255170227723259376049680089`29.994882310136724 + 
   37.87077321826201784628295271547759151668`30.004999848931*I, 
  229.43088938467220204229639897727455668495`29.817024702965732 - 
   438.02347589735908288515000800907727757142`30.097870201477594*I, 
  -771.56817005111541049198308097814198804101`29.512643522716296 + 
   3261.52937520966479959665040204423178815005`30.138690513958906*I}, 
 {0, 0, 
  -0.202271738618214977586004323863417654453152739262037411903`28.97488023219\
378 - 
   3.0241315780537297909597076923946411132868436826329928962761`30.1495457078\
7318*I, 18.33082706236059058871050192904684273246`29.57025283839254 + 
   67.28152438073468969456553088835801635281`30.13496660080623*I, 
  -355.79687520873450540019238333303045129611`29.79691577872734 - 
   720.05029217890111396886954812879369105582`30.103076480109646*I}, 
 {0, 0, 
  2.4108537023923953745779164507325500841656749363053114105471`29.89013028377\
354 + 
   3.6698728849714848451662397933080106266040168384227298895782`30.0726104485\
07927*I, -70.89096618525938657654197811719804727114`30.015593045535137 - 
   65.79575301335943082219680719801170512907`29.983200011730794*I, 
  926.32039022112061411323709622989267386918`30.08847084768477 + 
   532.71472927989033103131067744800890208826`29.84820432877452*I}, 
 {0.5`30., 
  -13.075149630101421770837220883197281416033765274927013078994`30.1239961559\
48195 + 
   4.7123889803846898576939650749192543262957540990626587314624`29.6807906201\
2768*I, 153.25893156918925017264371617993625836801`30.05175759916684 - 
   116.30017586670441288636741449645827931127`29.931912177040427*I, 
  -1060.20248536423094001553596979253717743038`29.93262890070275 + 
   1393.48954745965278971606237033578694843357`30.05134379814898*I, 
  4602.59203736027564663063582691535260441392`29.743132102153638 - 
   10821.2647729417246480420442496558931517823`30.11440764378206*I}, 
 {0, 0, 0, 
  -0.0033004661082456664625287051705291472677885497731289022407`27.8802482646\
21443 - 
   0.6149442650528065550267700161046418548542189828405445591772`30.1505087428\
3501*I, 
  2.412576827408082773915936829111104660220182767332816471867`29.415553448998\
594 + 
   12.8811873288054280394269022204831160425353856358942374936548`30.143028192\
996525*I}}


==> ancillary/numeric/ZT2.m <==
(* ::Package:: *)

{{-0.5`30., 
  13.2118480070020747343884959224924147869002540533255863108296`30.1385715762\
86054 - 
   3.1415926535897932384626433832795028841971693993751058209749`29.5147578801\
83943*I, -163.86085632561122236272071415594169262748`30.100908323729474 + 
   83.012489278285338326875599258939211739`29.805576540761315*I, 
  1261.33142530057029269293692218445011772774`30.032642971824327 - 
   1070.90982712734539427120214570391629844281`29.96156665963409*I, 
  -6633.97130332779683566025499563225460050948`29.923267446044957 + 
   9017.57965163422694903733194980862645726463`30.05658384459113*I}, 
 {0, 
  -1.0943598840079573058015455240994190269940815537638345071022`29.6676557348\
48914 + 
   3.1415926535897932384626433832795028841971693993751058209749`30.1256454428\
24627*I, 8.54242864663045033213498181798093474192`29.188559172441803 - 
   77.79189891521779210621280255618464561793`30.147912185369776*I, 
  96.3030098790360360114172632226901487661`29.170427785930734 + 
   914.81634950903343499096726401158596242142`30.14812184271557*I, 
  -2182.21799131581851904892767546690201669355`29.630698601213883 - 
   6885.41299731116812970499142124164970736361`30.129730464219115*I}, 
 {-1.`30., 
  23.9563174758100961205501167821276087928168377496179821563073`30.1360689901\
55753 - 
   6.2831853071795864769252867665590057683935114524719457904863`29.5548287986\
71792*I, -263.06342374743649295011156441342814472642`30.091580233449072 + 
   146.89348179480050620046273931488397857278`29.8385222902998*I, 
  1754.75375395277086549377715762900881499668`30.012086882392616 - 
   1657.02771133482657110997676275382454522437`29.987200473631386*I, 
  -7795.68359638420816277489446368510714075643`29.88452599867576 + 
   12086.85344526930408799023419411625479479776`30.07498505085478*I}, 
 {1.`30., -21.76759770779418150894702573392877073883`30., 
  245.13882531842438470027451531814471533986`30., 
  -1889.23357015105399210589699784979686417129`30., 
  11193.3630778665006087153563942698760617118`30.}, 
 {0, 
  0.0413172214606965200593281673607376461587082024978210360832`28.57037604377\
9664 - 
   1.5707963267948966192313216916397514420985846996875529104875`30.1503648128\
23344*I, 6.66811190506180659990624630584454554139`29.389498957502845 + 
   37.8784048155063556309732561102974771026`30.143887759047157*I, 
  -166.44970967076825677750743365793179099672`29.701399726193873 - 
   437.57550933940867831259323552485862978627`30.121169691197693*I, 
  1952.40841111497294429820118366937133588751`29.862065437429454 + 
   3252.2957564316948375028192109081144041524`30.0836847999466*I}, 
 {0, 0, 
  -1.7587892005731078369135210112115303950366864116457740998771`30.0109724314\
4026 + 
   1.6698783994240931768741744840177451945610066807861115220396`29.9884434881\
33218*I, 32.15066856611458228320101210908187282718`29.898879750916485 - 
   47.53714584106660321219774133976542542793`30.068722845375714*I, 
  -255.36969395272722123009288841010877575392`29.72341059813277 + 
   633.21382135659514044583804863158903959103`30.117791627903646*I}, 
 {-0.125`30., 
  3.1932955918394956817621582936147993651331109216342889257064`30., 
  -40.62561526184063533900713018333238556279`30., 
  345.98049384396212646835657639214424095527`30., 
  -2228.9978709251488327471458548613696197474`30.}, 
 {0, 0, 
  -1.7467112444104039538494169874539725837427381361590793504992`30.0111378649\
56954 + 
   1.657078461582222492395456049558720353483683389743919348808`29.98825982140\
6448*I, 31.85593521323142297635655123826871896278`29.920183678760523 - 
   43.77653768989560359099605818427223877552`30.058234729323512*I, 
  -271.2972500410219272099235641914819659244`29.78696764410609 + 
   564.82707080717532931239394144756259456209`30.105437755710945*I}, 
 {0, 
  1.0978992364402483072361749479917573419960380580957475725533`29.66890586567\
9932 - 
   3.1415926535897932384626433832795028841971693993751058209749`30.1254932553\
32923*I, -9.65865813106725189677205410252192960643`29.25193246380198 + 
   75.859034269181895787694701627584394164`30.14702297892226*I, 
  -71.44148540551776533338203867905639791594`29.057805876508084 - 
   881.53196445904666143664663094911850678129`30.149093465211358*I, 
  1942.45647109845156769384903555608461795277`29.603200699172774 + 
   6568.40664771715386995824563847297233281892`30.132309435744492*I}, 
 {0, 0, 
  0.202271738618214977586004323863417654453152739262037411903`28.974880232193\
78 + 
   3.0241315780537297909597076923946411132868436826329928962761`30.1495457078\
7318*I, -18.33765491275540536265075897828742055059`29.612833944592772 - 
   60.52797375766554822609650564685113335203`30.131446284552283*I, 
  317.8593861203432443659084937730141866245`29.823953273635542 + 
   594.58206431343978036970670980625378994849`30.09593003781576*I}, 
 {0, 0``74.03536648551959 - 
   1.4785252772111862737835251358789493639958449523711918951446`30.1505149978\
3199*I, 4.64492414903347533852803217806732192272`29.305066158427547 + 
   32.20752457165214199607896978797949935221`30.146044878803288*I, 
  -91.43235131147036516365526529148283994868`29.562649628086763 - 
   341.95642260198682557736409409472258992437`30.13552050471674*I, 
  884.76982565780035360907588687599338505467`29.689074278173358 + 
   2402.44037301899217112726065404380300238332`30.12289659278639*I}, 
 {0.5`30., 
  -13.0595488715361470101138935841063438128337247511150216761704`30.147396000\
600537 + 
   1.5707963267948966192313216916397514420985846996875529104875`29.2275877026\
81408*I, 165.14338205164869795468987006553477806696`30.137509771076317 - 
   41.0277827940148338927061888302229163743`29.532726644240828*I, 
  -1351.66094423192493763158672154996615332839`30.120244911602665 + 
   522.76712492836454361491068360203065007915`29.707685414857647*I, 
  8069.877249588051038627670669634299966551`30.095142781847898 - 
   4349.20460153670686045306714085281670097576`29.82668569195395*I}, 
 {0, 
  -0.1532074797098023209486147942443512964367487905112058069602`28.8381292730\
66784 + 
   3.1415926535897932384626433832795028841971693993751058209749`30.1499991773\
4816*I, -10.02048939158356407158984835227696180198`29.26518070198705 - 
   76.29738228755594869056416387233890037831`30.146801407246198*I, 
  286.11001284254783913722198891346646636069`29.634932747918327 + 
   893.10160041969734516238230279411458714575`30.129300558684022*I, 
  -3566.15609481840347515223167095018474835256`29.82159106919591 - 
   6717.5315739060602270022015514890264006642`30.09660043675523*I}, 
 {0, 0, 
  -1.1894365152309302302870265809056283108916111465541874767243`30.1505149978\
3199 + 0``73.96134552735069*I, 
  25.1603223508385675028253300896067826652064272573352055578502`30.1495837217\
86392 - 
   1.6494686420486252908372847390179779113630230208387936477948`28.9662115844\
6503*I, -269.97985940115183496780042876736288619249`30.147948402731533 + 
   29.43862022891063200278438550502935438392`29.185534486906988*I}, 
 {-0.125`30., 
  3.2346128133001922018214864609755370112918191241321099617895`30.10453600335\
3182 - 
   1.5707963267948966192313216916397514420985846996875529104875`29.7908335777\
931*I, -35.461826815363744515839060493409983002`29.989469191035436 + 
   37.18224030546650184166471464974572946409`30.010043639870386*I, 
  214.87251272357068341915814638338920559484`29.805517659688558 - 
   424.21560050979523449337434562284686922676`30.100923432814287*I, 
  -692.90132605511575252049291388622924531415`29.485839200253245 + 
   3125.57064855515340570616538257570122535595`30.140097127664493*I}, 
 {0, 0, 
  -0.2006903623390230520346368671041417890023310327745843669489`28.9694014595\
9565 - 
   3.0387499721926260017115225807496865797390961558370828537699`30.1495699104\
0878*I, 18.35674201673025678773967406549264610046`29.568772414333132 + 
   67.62375455559678769451320538272358696448`30.135076089565246*I, 
  -356.8088952661465148258429724778374698444`29.796027591210485 - 
   723.93716537675817142340652222358215351619`30.10329279133042*I}, 
 {0, 0, 
  2.4108537023923953745779164507325500841656749363053114105471`29.89013028377\
354 + 
   3.6698728849714848451662397933080106266040168384227298895782`30.0726104485\
07927*I, -70.8824333243439262858685823724287390118`30.01560853242901 - 
   65.78276403983780820278498259894026700723`29.983182031972195*I, 
  926.06693242617008643314177792352525410713`30.088479254838113 + 
   532.52748600066419839504001905234328330589`29.848178906416162*I}, 
 {0.5`30., 
  -13.2127563512459493310625083783506951092704735416262274831308`30.124514039\
511418 + 
   4.7123889803846898576939650749192543262957540990626587314624`29.6767617447\
69667*I, 156.6072381971717416541447253462526773272`30.053885101178786 - 
   117.24493742806321784754605559357745019083`29.92816736962222*I, 
  -1097.44365560401808149439630646678708546853`29.93780732496954 + 
   1415.34960598579898583010750338923050975856`30.04828882114889*I, 
  4854.99132904655084470671737481064745815675`29.75444649955326 - 
   11067.2134383661756021966568346670177747809`30.112296326630116*I}, 
 {0, 0, 0, 
  -0.0033004661082456664625287051705291472677885497731289022407`27.8802482646\
21443 - 
   0.6149442650528065550267700161046418548542189828405445591771`30.1505087428\
3501*I, 
  2.4054370387395209911750824090087578377971422556227666880378`29.41463546958\
5498 + 
   12.8711943794307238159629093146200899316765817374037153194605`30.143060324\
69372*I}}


==> ancillary/pentagonBasis_weight1.m <==
(* ::Package:: *)

{master[T0,1,1]->F[1,1],master[T0,2,1]->F[1,2],master[T0,3,1]->F[1,3],master[T0,4,1]->F[1,4],master[T0,5,1]->F[1,5],master[T0,6,1]->F[1,6],master[T0,7,1]->F[1,7],master[T0,8,1]->0,master[T0,9,1]->0,master[T0,10,1]->0,master[T0,11,1]->0,master[T0,12,1]->0,master[T0,13,1]->0,master[T0,14,1]->1/2 F[1,1]-F[1,2]-F[1,6]+F[1,7],master[T0,15,1]->1/2 F[1,1]+F[1,4]+F[1,5]-2 F[1,6],master[T0,16,1]->1/2 F[1,1]+F[1,2]+F[1,4]-2 F[1,7],master[T0,17,1]->1/2 F[1,1]-F[1,5]+F[1,6]-F[1,7],master[T0,18,1]->0,master[T1,1,1]->2 F[1,1],master[T1,2,1]->2 F[1,1]-2 F[1,2],master[T1,3,1]->-F[1,2],master[T1,4,1]->-F[1,4],master[T1,5,1]->-F[1,6],master[T1,6,1]->-2 F[1,1]+2 F[1,6],master[T1,7,1]->-F[1,7],master[T1,8,1]->-2 F[1,1]+2 F[1,7],master[T1,9,1]->-F[1,5],master[T1,10,1]->-2 F[1,1]+2 F[1,5],master[T1,11,1]->F[1,1]+F[1,4],master[T1,12,1]->0,master[T1,13,1]->2 F[1,3],master[T1,14,1]->0,master[T1,15,1]->F[1,5],master[T1,16,1]->0,master[T1,17,1]->1/2 F[1,2]-1/2 F[1,7],master[T1,18,1]->0,master[T1,19,1]->2 F[1,3],master[T1,20,1]->F[1,4],master[T1,21,1]->1/2 F[1,5]-1/2 F[1,6],master[T1,22,1]->0,master[T1,23,1]->0,master[T1,24,1]->F[1,2],master[T1,25,1]->0,master[T1,26,1]->2 F[1,3],master[T1,27,1]->F[1,2],master[T1,28,1]->F[1,3],master[T1,29,1]->2 F[1,4],master[T1,30,1]->F[1,5],master[T1,31,1]->0,master[T1,32,1]->0,master[T1,33,1]->-(1/2) F[1,1],master[T1,34,1]->0,master[T1,35,1]->0,master[T1,36,1]->-(1/2) F[1,1],master[T1,37,1]->0,master[T1,38,1]->0,master[T1,39,1]->0,master[T1,40,1]->-(1/3) F[1,1]+1/2 F[1,2]+2/3 F[1,6]-1/2 F[1,7],master[T1,41,1]->0,master[T1,42,1]->-(1/3) F[1,1]-1/2 F[1,4]-1/2 F[1,5]+7/6 F[1,6],master[T1,43,1]->0,master[T1,44,1]->-(1/3) F[1,1]-1/2 F[1,2]-1/2 F[1,4]+7/6 F[1,7],master[T1,45,1]->0,master[T1,46,1]->-(1/3) F[1,1]+1/2 F[1,5]-1/2 F[1,6]+2/3 F[1,7],master[T1,47,1]->0,master[T1,48,1]->-(1/2) F[1,1]+F[1,2]+F[1,6]-F[1,7],master[T1,49,1]->0,master[T1,50,1]->-(1/2) F[1,1]-F[1,4]-F[1,5]+2 F[1,6],master[T1,51,1]->0,master[T1,52,1]->-(2/3) F[1,1]-F[1,2]-F[1,4]+7/3 F[1,7],master[T1,53,1]->0,master[T1,54,1]->0,master[T1,55,1]->0,master[T1,56,1]->0,master[T1,57,1]->0,master[T1,58,1]->0,master[T1,59,1]->0,master[T1,60,1]->0,master[T1,61,1]->0,master[T1,62,1]->0,master[T1,63,1]->0,master[T1,64,1]->0,master[T1,65,1]->0,master[T1,66,1]->-(1/2) F[1,1]-F[1,2]+F[1,5],master[T1,67,1]->0,master[T1,68,1]->0,master[T1,69,1]->-(2/3) F[1,1]-F[1,4]-F[1,5]+7/3 F[1,6],master[T1,70,1]->0,master[T1,71,1]->-(1/2) F[1,1]-F[1,2]-F[1,4]+2 F[1,7],master[T1,72,1]->0,master[T1,73,1]->-(1/2) F[1,1]+F[1,5]-F[1,6]+F[1,7],master[T1,74,1]->F[1,6],master[T1,75,1]->-(3/2) F[1,1]-F[1,4]-F[1,5]+3 F[1,6],master[T1,76,1]->F[1,7],master[T1,77,1]->-(3/2) F[1,1]-F[1,2]-F[1,4]+3 F[1,7],master[T1,78,1]->0,master[T1,79,1]->0,master[T1,80,1]->0,master[T1,81,1]->0,master[T1,82,1]->0,master[T1,83,1]->0,master[T1,84,1]->0,master[T1,85,1]->0,master[T1,86,1]->0,master[T1,87,1]->-(1/2) F[1,2]+1/2 F[1,7],master[T1,88,1]->0,master[T1,89,1]->0,master[T1,90,1]->0,master[T1,91,1]->0,master[T1,92,1]->2 F[1,3],master[T1,93,1]->-F[1,6]+F[1,7],master[T1,94,1]->-(1/2) F[1,5]+1/2 F[1,6],master[T1,95,1]->5/12 F[1,1]-1/2 F[1,2]-5/6 F[1,6]+1/2 F[1,7],master[T1,96,1]->0,master[T1,97,1]->1/3 F[1,1]-1/2 F[1,2]-2/3 F[1,6]+1/2 F[1,7],master[T1,98,1]->0,master[T1,99,1]->5/12 F[1,1]+1/2 F[1,4]+1/2 F[1,5]-4/3 F[1,6],master[T1,100,1]->0,master[T1,101,1]->1/3 F[1,1]+1/2 F[1,4]+1/2 F[1,5]-7/6 F[1,6],master[T1,102,1]->5/12 F[1,1]+1/2 F[1,2]+1/2 F[1,4]-4/3 F[1,7],master[T1,103,1]->0,master[T1,104,1]->1/3 F[1,1]+1/2 F[1,2]+1/2 F[1,4]-7/6 F[1,7],master[T1,105,1]->5/12 F[1,1]-1/2 F[1,5]+1/2 F[1,6]-5/6 F[1,7],master[T1,106,1]->0,master[T1,107,1]->1/3 F[1,1]-1/2 F[1,5]+1/2 F[1,6]-2/3 F[1,7],master[T1,108,1]->0,master[T1,109,1]->0,master[T1,110,1]->0,master[T1,111,1]->0,master[T2,1,1]->-F[1,4],master[T2,2,1]->-F[1,5],master[T2,3,1]->-2 F[1,1]+2 F[1,5],master[T2,4,1]->2 F[1,1],master[T2,5,1]->1/2 F[1,5]-1/2 F[1,6],master[T2,6,1]->0,master[T2,7,1]->-(1/4) F[1,1]+1/2 F[1,7],master[T2,8,1]->0,master[T2,9,1]->F[1,2],master[T2,10,1]->0,master[T2,11,1]->2 F[1,3],master[T2,12,1]->1/2 F[1,1]+1/2 F[1,4]-F[1,6],master[T2,13,1]->-F[1,2]+F[1,7],master[T2,14,1]->0,master[T2,15,1]->-(1/4) F[1,1]+1/2 F[1,5]-1/2 F[1,6]+1/2 F[1,7],master[T2,16,1]->0,master[T2,17,1]->0,master[T2,18,1]->1/2 F[1,1]-F[1,2]+1/2 F[1,4]-F[1,6]+F[1,7],master[T2,19,1]->0,master[ZT2,1,1]->-F[1,4],master[ZT2,2,1]->-F[1,2],master[ZT2,3,1]->-2 F[1,1]+2 F[1,2],master[ZT2,4,1]->2 F[1,1],master[ZT2,5,1]->1/2 F[1,2]-1/2 F[1,7],master[ZT2,6,1]->0,master[ZT2,7,1]->-(1/4) F[1,1]+1/2 F[1,6],master[ZT2,8,1]->0,master[ZT2,9,1]->F[1,5],master[ZT2,10,1]->0,master[ZT2,11,1]->2 F[1,3],master[ZT2,12,1]->1/2 F[1,1]+1/2 F[1,4]-F[1,7],master[ZT2,13,1]->-F[1,5]+F[1,6],master[ZT2,14,1]->0,master[ZT2,15,1]->-(1/4) F[1,1]+1/2 F[1,2]+1/2 F[1,6]-1/2 F[1,7],master[ZT2,16,1]->0,master[ZT2,17,1]->0,master[ZT2,18,1]->1/2 F[1,1]+1/2 F[1,4]-F[1,5]+F[1,6]-F[1,7],master[ZT2,19,1]->0}


==> ancillary/pentagonBasis_weight2.m <==
(* ::Package:: *)

{master[T0,1,2]->\[Pi]^2/12+1/2 F[1,1]^2,master[T0,2,2]->F[2,2],master[T0,3,2]->F[2,3],master[T0,4,2]->-(\[Pi]^2/12)+1/2 F[1,4]^2,master[T0,5,2]->F[2,5],master[T0,6,2]->F[2,6],master[T0,7,2]->F[2,7],master[T0,8,2]->F[2,8],master[T0,9,2]->F[2,9],master[T0,10,2]->F[2,10],master[T0,11,2]->F[2,11],master[T0,12,2]->F[2,12],master[T0,13,2]->F[2,13],master[T0,14,2]->F[2,14],master[T0,15,2]->F[2,15],master[T0,16,2]->F[2,16],master[T0,17,2]->-((4 \[Pi]^2)/3)-F[1,3]^2+2 F[1,1] F[1,4]+2 F[1,2] F[1,6]-2 F[1,4] F[1,6]-2 F[1,5] F[1,6]+F[1,6]^2-2 F[1,2] F[1,7]-2 F[1,4] F[1,7]+2 F[1,5] F[1,7]-2 F[1,6] F[1,7]+F[1,7]^2-F[2,14]-F[2,15]-F[2,16],master[T0,18,2]->0,master[T1,1,2]->(5 \[Pi]^2)/6+2 F[1,1]^2,master[T1,2,2]->\[Pi]^2/2+2 F[1,1]^2-4 F[2,2],master[T1,3,2]->-F[1,1] F[1,2]+F[1,2]^2-F[2,2],master[T1,4,2]->\[Pi]^2/12-F[1,4]^2,master[T1,5,2]->-F[1,1] F[1,6]+F[1,6]^2-F[2,6],master[T1,6,2]->-(\[Pi]^2/2)-2 F[1,1]^2+4 F[2,6],master[T1,7,2]->-F[1,1] F[1,7]+F[1,7]^2-F[2,7],master[T1,8,2]->-(\[Pi]^2/2)-2 F[1,1]^2+4 F[2,7],master[T1,9,2]->-F[1,1] F[1,5]+F[1,5]^2-F[2,5],master[T1,10,2]->-(\[Pi]^2/2)-2 F[1,1]^2+4 F[2,5],master[T1,11,2]->1/2 F[1,1]^2+F[1,1] F[1,4]+1/2 F[1,4]^2,master[T1,12,2]->-F[2,8],master[T1,13,2]->-2 F[1,2] F[1,3]+2 F[1,3] F[1,5]+F[2,17],master[T1,14,2]->-F[2,9],master[T1,15,2]->\[Pi]^2/4+1/4 F[1,1]^2-1/2 F[1,1] F[1,4]+1/4 F[1,4]^2-1/2 F[1,1] F[1,5]+F[1,4] F[1,5]+1/2 F[1,5]^2+3/2 F[2,5],master[T1,16,2]->-F[2,10],master[T1,17,2]->-((13 \[Pi]^2)/96)-1/16 F[1,1]^2+1/4 F[1,1] F[1,2]+1/4 F[1,1] F[1,4]-1/2 F[1,2] F[1,7]-1/2 F[1,4] F[1,7]+1/4 F[1,7]^2+F[2,2]-F[2,7]-1/4 F[2,16],master[T1,18,2]->-F[2,12],master[T1,19,2]->F[2,18],master[T1,20,2]->\[Pi]^2/12+F[1,4]^2,master[T1,21,2]->-((13 \[Pi]^2)/96)-1/16 F[1,1]^2+1/4 F[1,1] F[1,4]+1/4 F[1,1] F[1,5]-1/2 F[1,4] F[1,6]-1/2 F[1,5] F[1,6]+1/4 F[1,6]^2+F[2,5]-F[2,6]-1/4 F[2,15],master[T1,22,2]->-F[2,9],master[T1,23,2]->-F[2,10],master[T1,24,2]->\[Pi]^2/4+1/4 F[1,1]^2-1/2 F[1,1] F[1,2]+1/2 F[1,2]^2-1/2 F[1,1] F[1,4]+F[1,2] F[1,4]+1/4 F[1,4]^2+3/2 F[2,2],master[T1,25,2]->-F[2,11],master[T1,26,2]->F[2,17],master[T1,27,2]->F[1,2] F[1,4]+F[2,2],master[T1,28,2]->F[1,3] F[1,4]+F[2,3],master[T1,29,2]->-(\[Pi]^2/6)+2 F[1,4]^2,master[T1,30,2]->F[1,4] F[1,5]+F[2,5],master[T1,31,2]->0,master[T1,32,2]->-F[2,9],master[T1,33,2]->-(\[Pi]^2/8)-1/4 F[1,1]^2-1/2 F[1,1] F[1,4]+1/4 F[1,4]^2+1/2 F[1,1] F[1,5]-1/2 F[1,5]^2-1/2 F[2,5],master[T1,34,2]->0,master[T1,35,2]->-F[2,10],master[T1,36,2]->-(\[Pi]^2/8)-1/4 F[1,1]^2+1/2 F[1,1] F[1,2]-1/2 F[1,2]^2-1/2 F[1,1] F[1,4]+1/4 F[1,4]^2-1/2 F[2,2],master[T1,37,2]->F[2,11],master[T1,38,2]->-F[2,13],master[T1,39,2]->F[2,8],master[T1,40,2]->-((17 \[Pi]^2)/96)-7/48 F[1,1]^2+1/4 F[1,1] F[1,2]+1/4 F[1,1] F[1,4]+1/3 F[1,1] F[1,6]-1/3 F[1,6]^2-1/2 F[1,2] F[1,7]-1/2 F[1,4] F[1,7]+1/4 F[1,7]^2-F[2,14]-1/4 F[2,16],master[T1,41,2]->F[2,9],master[T1,42,2]->-(\[Pi]^2/32)-1/48 F[1,1]^2-1/4 F[1,1] F[1,4]-1/4 F[1,1] F[1,5]+1/3 F[1,1] F[1,6]+1/2 F[1,4] F[1,6]+1/2 F[1,5] F[1,6]-7/12 F[1,6]^2-3/4 F[2,15],master[T1,43,2]->F[2,10],master[T1,44,2]->-(\[Pi]^2/32)-1/48 F[1,1]^2-1/4 F[1,1] F[1,2]-1/4 F[1,1] F[1,4]+1/3 F[1,1] F[1,7]+1/2 F[1,2] F[1,7]+1/2 F[1,4] F[1,7]-7/12 F[1,7]^2-3/4 F[2,16],master[T1,45,2]->F[2,11],master[T1,46,2]->(37 \[Pi]^2)/32-7/48 F[1,1]^2+F[1,3]^2-7/4 F[1,1] F[1,4]+1/4 F[1,1] F[1,5]-2 F[1,2] F[1,6]+3/2 F[1,4] F[1,6]+3/2 F[1,5] F[1,6]-3/4 F[1,6]^2+1/3 F[1,1] F[1,7]+2 F[1,2] F[1,7]+2 F[1,4] F[1,7]-2 F[1,5] F[1,7]+2 F[1,6] F[1,7]-4/3 F[1,7]^2+F[2,14]+3/4 F[2,15]+F[2,16],master[T1,47,2]->0,master[T1,48,2]->\[Pi]^2/24-2 F[2,14],master[T1,49,2]->0,master[T1,50,2]->(11 \[Pi]^2)/48+1/8 F[1,1]^2-1/2 F[1,1] F[1,4]-1/2 F[1,1] F[1,5]+F[1,4] F[1,6]+F[1,5] F[1,6]-1/2 F[1,6]^2-3/2 F[2,15],master[T1,51,2]->0,master[T1,52,2]->-(\[Pi]^2/6)-1/6 F[1,1]^2+2/3 F[1,1] F[1,7]-2/3 F[1,7]^2-2 F[2,16],master[T1,53,2]->F[2,8],master[T1,54,2]->-F[2,13],master[T1,55,2]->F[2,8],master[T1,56,2]->F[2,9],master[T1,57,2]->F[2,10],master[T1,58,2]->F[2,11],master[T1,59,2]->0,master[T1,60,2]->0,master[T1,61,2]->-F[2,11],master[T1,62,2]->-F[2,8],master[T1,63,2]->-F[2,13],master[T1,64,2]->0,master[T1,65,2]->0,master[T1,66,2]->-((5 \[Pi]^2)/24)-1/2 F[1,1]^2-2 F[2,2]+2 F[2,5],master[T1,67,2]->0,master[T1,68,2]->0,master[T1,69,2]->-(\[Pi]^2/6)-1/6 F[1,1]^2+2/3 F[1,1] F[1,6]-2/3 F[1,6]^2-2 F[2,15],master[T1,70,2]->0,master[T1,71,2]->(11 \[Pi]^2)/48+1/8 F[1,1]^2-1/2 F[1,1] F[1,2]-1/2 F[1,1] F[1,4]+F[1,2] F[1,7]+F[1,4] F[1,7]-1/2 F[1,7]^2-3/2 F[2,16],master[T1,72,2]->0,master[T1,73,2]->(65 \[Pi]^2)/24+2 F[1,3]^2-4 F[1,1] F[1,4]-4 F[1,2] F[1,6]+4 F[1,4] F[1,6]+4 F[1,5] F[1,6]-2 F[1,6]^2+4 F[1,2] F[1,7]+4 F[1,4] F[1,7]-4 F[1,5] F[1,7]+4 F[1,6] F[1,7]-2 F[1,7]^2+2 F[2,14]+2 F[2,15]+2 F[2,16],master[T1,74,2]->-((13 \[Pi]^2)/48)-1/8 F[1,1]^2+1/2 F[1,1] F[1,4]-1/2 F[1,1] F[1,5]+1/2 F[1,5]^2+2 F[1,1] F[1,6]-2 F[1,6]^2+F[2,5]-F[2,6]-1/2 F[2,15],master[T1,75,2]->-((3 \[Pi]^2)/16)-7/8 F[1,1]^2-1/2 F[1,1] F[1,4]+1/2 F[1,1] F[1,5]-1/2 F[1,5]^2-F[2,5]+3 F[2,6]-3/2 F[2,15],master[T1,76,2]->-((13 \[Pi]^2)/48)-1/8 F[1,1]^2-1/2 F[1,1] F[1,2]+1/2 F[1,2]^2+1/2 F[1,1] F[1,4]+2 F[1,1] F[1,7]-2 F[1,7]^2+F[2,2]-F[2,7]-1/2 F[2,16],master[T1,77,2]->-((3 \[Pi]^2)/16)-7/8 F[1,1]^2+1/2 F[1,1] F[1,2]-1/2 F[1,2]^2-1/2 F[1,1] F[1,4]-F[2,2]+3 F[2,7]-3/2 F[2,16],master[T1,78,2]->F[2,13],master[T1,79,2]->0,master[T1,80,2]->0,master[T1,81,2]->0,master[T1,82,2]->F[2,13],master[T1,83,2]->0,master[T1,84,2]->0,master[T1,85,2]->0,master[T1,86,2]->0,master[T1,87,2]->(13 \[Pi]^2)/48+1/8 F[1,1]^2-1/2 F[1,1] F[1,2]-1/2 F[1,1] F[1,4]+F[1,2] F[1,7]+F[1,4] F[1,7]-1/2 F[1,7]^2-F[2,2]+F[2,7]+1/2 F[2,16],master[T1,88,2]->F[2,12],master[T1,89,2]->0,master[T1,90,2]->0,master[T1,91,2]->F[1,1] F[1,2]-F[1,2]^2-F[1,1] F[1,5]+F[1,5]^2+2 F[1,1] F[1,6]-2 F[1,6]^2-2 F[1,1] F[1,7]+2 F[1,7]^2-F[2,2]+F[2,5]-2 F[2,6]+2 F[2,7],master[T1,92,2]->2 F[1,2] F[1,3]+2 F[1,3] F[1,4]-2 F[1,3] F[1,5]+2 F[2,3]-2 F[2,17]+2 F[2,18],master[T1,93,2]->-((2 \[Pi]^2)/3)-1/2 F[1,3]^2+F[1,1] F[1,4]-F[1,1] F[1,6]+F[1,2] F[1,6]-F[1,4] F[1,6]-F[1,5] F[1,6]+3/2 F[1,6]^2+F[1,1] F[1,7]-F[1,2] F[1,7]-F[1,4] F[1,7]+F[1,5] F[1,7]-F[1,6] F[1,7]-1/2 F[1,7]^2-F[2,6]+F[2,7]-F[2,14]-F[2,16],master[T1,94,2]->(13 \[Pi]^2)/48+1/8 F[1,1]^2-1/2 F[1,1] F[1,4]-1/2 F[1,1] F[1,5]+F[1,4] F[1,6]+F[1,5] F[1,6]-1/2 F[1,6]^2-F[2,5]+F[2,6]+1/2 F[2,15],master[T1,95,2]->(3 \[Pi]^2)/8+7/24 F[1,1]^2-1/2 F[1,1] F[1,2]-1/2 F[1,1] F[1,4]-2/3 F[1,1] F[1,6]+2/3 F[1,6]^2+F[1,2] F[1,7]+F[1,4] F[1,7]-1/2 F[1,7]^2+F[2,14]+1/2 F[2,16],master[T1,96,2]->F[2,8],master[T1,97,2]->(17 \[Pi]^2)/96+7/48 F[1,1]^2-1/4 F[1,1] F[1,2]-1/4 F[1,1] F[1,4]-1/3 F[1,1] F[1,6]+1/3 F[1,6]^2+1/2 F[1,2] F[1,7]+1/2 F[1,4] F[1,7]-1/4 F[1,7]^2+F[2,14]+1/4 F[2,16],master[T1,98,2]->0,master[T1,99,2]->\[Pi]^2/8+1/24 F[1,1]^2+1/2 F[1,1] F[1,4]+1/2 F[1,1] F[1,5]-2/3 F[1,1] F[1,6]-F[1,4] F[1,6]-F[1,5] F[1,6]+7/6 F[1,6]^2+1/2 F[2,15],master[T1,100,2]->F[2,9],master[T1,101,2]->\[Pi]^2/32+1/48 F[1,1]^2+1/4 F[1,1] F[1,4]+1/4 F[1,1] F[1,5]-1/3 F[1,1] F[1,6]-1/2 F[1,4] F[1,6]-1/2 F[1,5] F[1,6]+7/12 F[1,6]^2+3/4 F[2,15],master[T1,102,2]->\[Pi]^2/8+1/24 F[1,1]^2+1/2 F[1,1] F[1,2]+1/2 F[1,1] F[1,4]-2/3 F[1,1] F[1,7]-F[1,2] F[1,7]-F[1,4] F[1,7]+7/6 F[1,7]^2+1/2 F[2,16],master[T1,103,2]->F[2,10],master[T1,104,2]->\[Pi]^2/32+1/48 F[1,1]^2+1/4 F[1,1] F[1,2]+1/4 F[1,1] F[1,4]-1/3 F[1,1] F[1,7]-1/2 F[1,2] F[1,7]-1/2 F[1,4] F[1,7]+7/12 F[1,7]^2+3/4 F[2,16],master[T1,105,2]->-((23 \[Pi]^2)/24)+7/24 F[1,1]^2-F[1,3]^2+3/2 F[1,1] F[1,4]-1/2 F[1,1] F[1,5]+2 F[1,2] F[1,6]-F[1,4] F[1,6]-F[1,5] F[1,6]+1/2 F[1,6]^2-2/3 F[1,1] F[1,7]-2 F[1,2] F[1,7]-2 F[1,4] F[1,7]+2 F[1,5] F[1,7]-2 F[1,6] F[1,7]+5/3 F[1,7]^2-F[2,14]-1/2 F[2,15]-F[2,16],master[T1,106,2]->F[2,11],master[T1,107,2]->-((37 \[Pi]^2)/32)+7/48 F[1,1]^2-F[1,3]^2+7/4 F[1,1] F[1,4]-1/4 F[1,1] F[1,5]+2 F[1,2] F[1,6]-3/2 F[1,4] F[1,6]-3/2 F[1,5] F[1,6]+3/4 F[1,6]^2-1/3 F[1,1] F[1,7]-2 F[1,2] F[1,7]-2 F[1,4] F[1,7]+2 F[1,5] F[1,7]-2 F[1,6] F[1,7]+4/3 F[1,7]^2-F[2,14]-3/4 F[2,15]-F[2,16],master[T1,108,2]->0,master[T1,109,2]->0,master[T1,110,2]->0,master[T1,111,2]->F[2,13],master[T2,1,2]->\[Pi]^2/12-F[1,4]^2,master[T2,2,2]->-F[1,1] F[1,5]+F[1,5]^2-F[2,5],master[T2,3,2]->-(\[Pi]^2/2)-2 F[1,1]^2+4 F[2,5],master[T2,4,2]->(5 \[Pi]^2)/6+2 F[1,1]^2,master[T2,5,2]->-((13 \[Pi]^2)/96)-1/16 F[1,1]^2+1/4 F[1,1] F[1,4]+1/4 F[1,1] F[1,5]-1/4 F[1,5]^2-1/2 F[1,4] F[1,6]+F[2,5]-F[2,6]-1/4 F[2,15],master[T2,6,2]->-F[2,9],master[T2,7,2]->-((5 \[Pi]^2)/48)-1/4 F[1,1]^2+F[2,7],master[T2,8,2]->-F[2,10],master[T2,9,2]->\[Pi]^2/4+1/4 F[1,1]^2-1/2 F[1,1] F[1,2]+1/2 F[1,2]^2-1/2 F[1,1] F[1,4]+F[1,2] F[1,4]+1/4 F[1,4]^2+3/2 F[2,2],master[T2,10,2]->-F[2,11],master[T2,11,2]->F[2,17],master[T2,12,2]->-(\[Pi]^2/6)+1/4 F[1,1]^2+1/2 F[1,1] F[1,4]+1/4 F[1,4]^2-F[1,4] F[1,6]-F[2,6],master[T2,13,2]->-((13 \[Pi]^2)/48)-1/8 F[1,1]^2+1/2 F[1,1] F[1,2]-1/2 F[1,2]^2+1/2 F[1,1] F[1,4]-F[1,2] F[1,4]-F[2,2]+F[2,7]-1/2 F[2,16],master[T2,14,2]->F[2,12],master[T2,15,2]->(109 \[Pi]^2)/96-1/16 F[1,1]^2+F[1,3]^2-7/4 F[1,1] F[1,4]+1/4 F[1,1] F[1,5]-1/4 F[1,5]^2-2 F[1,2] F[1,6]+3/2 F[1,4] F[1,6]+2 F[1,5] F[1,6]-F[1,6]^2+2 F[1,2] F[1,7]+2 F[1,4] F[1,7]-2 F[1,5] F[1,7]+2 F[1,6] F[1,7]-F[1,7]^2+F[2,14]+3/4 F[2,15]+F[2,16],master[T2,16,2]->F[2,8],master[T2,17,2]->-F[2,13],master[T2,18,2]->-((23 \[Pi]^2)/48)-1/8 F[1,1]^2+1/2 F[1,1] F[1,2]-1/2 F[1,2]^2+F[1,1] F[1,4]-F[1,2] F[1,4]+1/4 F[1,4]^2-F[1,4] F[1,6]+F[2,14]-1/2 F[2,16],master[T2,19,2]->0,master[ZT2,1,2]->\[Pi]^2/12-F[1,4]^2,master[ZT2,2,2]->-F[1,1] F[1,2]+F[1,2]^2-F[2,2],master[ZT2,3,2]->-(\[Pi]^2/2)-2 F[1,1]^2+4 F[2,2],master[ZT2,4,2]->(5 \[Pi]^2)/6+2 F[1,1]^2,master[ZT2,5,2]->-((13 \[Pi]^2)/96)-1/16 F[1,1]^2+1/4 F[1,1] F[1,2]-1/4 F[1,2]^2+1/4 F[1,1] F[1,4]-1/2 F[1,4] F[1,7]+F[2,2]-F[2,7]-1/4 F[2,16],master[ZT2,6,2]->-F[2,10],master[ZT2,7,2]->-((5 \[Pi]^2)/48)-1/4 F[1,1]^2+F[2,6],master[ZT2,8,2]->-F[2,9],master[ZT2,9,2]->\[Pi]^2/4+1/4 F[1,1]^2-1/2 F[1,1] F[1,4]+1/4 F[1,4]^2-1/2 F[1,1] F[1,5]+F[1,4] F[1,5]+1/2 F[1,5]^2+3/2 F[2,5],master[ZT2,10,2]->-F[2,8],master[ZT2,11,2]->-2 F[1,2] F[1,3]+2 F[1,3] F[1,5]+F[2,17],master[ZT2,12,2]->-(\[Pi]^2/6)+1/4 F[1,1]^2+1/2 F[1,1] F[1,4]+1/4 F[1,4]^2-F[1,4] F[1,7]-F[2,7],master[ZT2,13,2]->-((13 \[Pi]^2)/48)-1/8 F[1,1]^2+1/2 F[1,1] F[1,4]+1/2 F[1,1] F[1,5]-F[1,4] F[1,5]-1/2 F[1,5]^2-F[2,5]+F[2,6]-1/2 F[2,15],master[ZT2,14,2]->F[2,12],master[ZT2,15,2]->-((19 \[Pi]^2)/96)-1/16 F[1,1]^2+1/4 F[1,1] F[1,2]-1/4 F[1,2]^2+1/4 F[1,1] F[1,4]-1/2 F[1,4] F[1,7]-F[2,14]-1/4 F[2,16],master[ZT2,16,2]->F[2,11],master[ZT2,17,2]->-F[2,13],master[ZT2,18,2]->-((29 \[Pi]^2)/16)-1/8 F[1,1]^2-F[1,3]^2+3 F[1,1] F[1,4]+1/4 F[1,4]^2+1/2 F[1,1] F[1,5]-F[1,4] F[1,5]-1/2 F[1,5]^2+2 F[1,2] F[1,6]-2 F[1,4] F[1,6]-2 F[1,5] F[1,6]+F[1,6]^2-2 F[1,2] F[1,7]-3 F[1,4] F[1,7]+2 F[1,5] F[1,7]-2 F[1,6] F[1,7]+F[1,7]^2-F[2,14]-3/2 F[2,15]-F[2,16],master[ZT2,19,2]->0}


==> ancillary/pentagonBasis_weight3.m <==
(* ::Package:: *)

{master[T0,1,3]->1/12 \[Pi]^2 F[1,1]+1/6 F[1,1]^3-Zeta[3]/3,master[T0,2,3]->F[3,1],master[T0,3,3]->F[3,2],master[T0,4,3]->-(1/12) \[Pi]^2 F[1,4]+1/6 F[1,4]^3-(7 Zeta[3])/3,master[T0,5,3]->F[3,3],master[T0,6,3]->F[3,4],master[T0,7,3]->F[3,5],master[T0,8,3]->F[3,6],master[T0,9,3]->F[3,7],master[T0,10,3]->F[3,8],master[T0,11,3]->F[3,9],master[T0,12,3]->F[3,10],master[T0,13,3]->F[3,11],master[T0,14,3]->F[3,12],master[T0,15,3]->F[3,13],master[T0,16,3]->F[3,14],master[T0,17,3]->F[3,17],master[T0,18,3]->F[3,18],master[T1,1,3]->5/3 \[Pi]^2 F[1,1]+4/3 F[1,1]^3+(22 Zeta[3])/3,master[T1,2,3]->\[Pi]^2 F[1,1]+4/3 F[1,1]^3-2/3 \[Pi]^2 F[1,2]+2 F[1,1]^2 F[1,2]-4 F[1,1] F[1,2]^2+4/3 F[1,2]^3-4 F[1,1] F[2,2]+4 F[1,2] F[2,2]-4 F[3,1]-(8 Zeta[3])/3,master[T1,3,3]->F[3,32],master[T1,4,3]->1/6 \[Pi]^2 F[1,4]-2/3 F[1,4]^3+(16 Zeta[3])/3,master[T1,5,3]->F[3,43],master[T1,6,3]->-\[Pi]^2 F[1,1]-4/3 F[1,1]^3+2/3 \[Pi]^2 F[1,6]-2 F[1,1]^2 F[1,6]+4 F[1,1] F[1,6]^2-4/3 F[1,6]^3+4 F[1,1] F[2,6]-4 F[1,6] F[2,6]+4 F[3,4]+(8 Zeta[3])/3,master[T1,7,3]->F[3,44],master[T1,8,3]->-\[Pi]^2 F[1,1]-4/3 F[1,1]^3+2/3 \[Pi]^2 F[1,7]-2 F[1,1]^2 F[1,7]+4 F[1,1] F[1,7]^2-4/3 F[1,7]^3+4 F[1,1] F[2,7]-4 F[1,7] F[2,7]+4 F[3,5]+(8 Zeta[3])/3,master[T1,9,3]->F[3,19],master[T1,10,3]->-\[Pi]^2 F[1,1]-4/3 F[1,1]^3+2/3 \[Pi]^2 F[1,5]-2 F[1,1]^2 F[1,5]+4 F[1,1] F[1,5]^2-4/3 F[1,5]^3+4 F[1,1] F[2,5]-4 F[1,5] F[2,5]+4 F[3,3]+(8 Zeta[3])/3,master[T1,11,3]->1/6 F[1,1]^3+1/2 F[1,1]^2 F[1,4]+1/2 F[1,1] F[1,4]^2+1/6 F[1,4]^3-(8 Zeta[3])/3,master[T1,12,3]->F[3,37],master[T1,13,3]->F[3,38],master[T1,14,3]->F[3,35],master[T1,15,3]->F[3,36],master[T1,16,3]->F[3,34],master[T1,17,3]->F[3,45],master[T1,18,3]->F[3,46],master[T1,19,3]->F[3,16],master[T1,20,3]->1/6 \[Pi]^2 F[1,4]+2/3 F[1,4]^3-(13 Zeta[3])/3,master[T1,21,3]->F[3,47],master[T1,22,3]->F[3,21],master[T1,23,3]->F[3,22],master[T1,24,3]->F[3,23],master[T1,25,3]->F[3,24],master[T1,26,3]->F[3,15],master[T1,27,3]->-(1/12) \[Pi]^2 F[1,2]+1/2 F[1,2] F[1,4]^2+F[1,4] F[2,2]+F[3,1],master[T1,28,3]->-(1/12) \[Pi]^2 F[1,3]+1/2 F[1,3] F[1,4]^2+F[1,4] F[2,3]+F[3,2],master[T1,29,3]->-(1/3) \[Pi]^2 F[1,4]+4/3 F[1,4]^3-(14 Zeta[3])/3,master[T1,30,3]->-(1/12) \[Pi]^2 F[1,5]+1/2 F[1,4]^2 F[1,5]+F[1,4] F[2,5]+F[3,3],master[T1,31,3]->-F[1,4] F[2,9]-F[3,7]-F[3,35],master[T1,32,3]->F[1,4] F[2,9]+F[3,7]+F[3,21]+F[3,35],master[T1,33,3]->F[3,48],master[T1,34,3]->-F[1,4] F[2,10]-F[3,8]-F[3,22],master[T1,35,3]->F[1,4] F[2,10]+F[3,8]+F[3,22]+F[3,34],master[T1,36,3]->F[3,49],master[T1,37,3]->F[3,41],master[T1,38,3]->F[1,2] F[2,13]-F[1,5] F[2,13]+F[3,30],master[T1,39,3]->F[3,50],master[T1,40,3]->F[3,51],master[T1,41,3]->F[3,52],master[T1,42,3]->F[3,53],master[T1,43,3]->F[3,54],master[T1,44,3]->F[3,55],master[T1,45,3]->F[3,56],master[T1,46,3]->F[3,57],master[T1,47,3]->F[3,58],master[T1,48,3]->F[3,59],master[T1,49,3]->F[3,60],master[T1,50,3]->-(1/12) \[Pi]^2 F[1,1]+68/27 F[1,1]^3-7/2 \[Pi]^2 F[1,4]-F[1,1]^2 F[1,4]+11/3 F[1,1] F[1,4]^2+5/3 F[1,4]^3-101/36 \[Pi]^2 F[1,5]+17/2 F[1,1]^2 F[1,5]+4/3 F[1,1] F[1,4] F[1,5]-4/3 F[1,4]^2 F[1,5]-52/3 F[1,1] F[1,5]^2+2/3 F[1,4] F[1,5]^2+56/9 F[1,5]^3+13/12 \[Pi]^2 F[1,6]+19/18 F[1,1]^2 F[1,6]+2/3 F[1,1] F[1,4] F[1,6]-8 F[1,4]^2 F[1,6]+2/3 F[1,1] F[1,5] F[1,6]-4 F[1,4] F[1,5] F[1,6]-22/9 F[1,1] F[1,6]^2+4/3 F[1,4] F[1,6]^2-2/3 F[1,5] F[1,6]^2+32/27 F[1,6]^3-16 F[1,1] F[2,5]-2 F[1,4] F[2,5]+16 F[1,5] F[2,5]-2 F[1,1] F[2,6]+2 F[1,6] F[2,6]-2 F[1,5] F[2,15]+2 F[1,6] F[2,15]-18 F[3,3]-2 F[3,4]+2 F[3,19]+16 F[3,20]-16 F[3,25]+8/3 F[3,36]-2 F[3,47]-4 F[3,48]-8/3 F[3,53]+2 F[3,60]-(3521 Zeta[3])/54,master[T1,51,3]->3/4 \[Pi]^2 F[1,1]+17/108 F[1,1]^3+3/4 \[Pi]^2 F[1,2]-1/3 F[1,1]^2 F[1,2]+4/3 F[1,1] F[1,2]^2-4/9 F[1,2]^3+7/12 \[Pi]^2 F[1,4]+F[1,1]^2 F[1,4]-5/3 F[1,1] F[1,2] F[1,4]+2/3 F[1,2]^2 F[1,4]-1/3 F[1,1] F[1,4]^2+2/3 F[1,2] F[1,4]^2-2/3 F[1,4]^3-17/18 \[Pi]^2 F[1,7]-1/9 F[1,1]^2 F[1,7]-4/3 F[1,1] F[1,2] F[1,7]+F[1,2]^2 F[1,7]-4/3 F[1,1] F[1,4] F[1,7]+2 F[1,2] F[1,4] F[1,7]+F[1,4]^2 F[1,7]+8/9 F[1,1] F[1,7]^2+1/3 F[1,2] F[1,7]^2+1/3 F[1,4] F[1,7]^2-16/27 F[1,7]^3+7/3 F[1,1] F[2,2]-7/3 F[1,2] F[2,2]+F[1,4] F[2,2]+1/3 F[1,1] F[2,7]-1/3 F[1,7] F[2,7]-1/2 F[1,1] F[2,16]+F[1,2] F[2,16]+F[1,4] F[2,16]+10/3 F[3,1]-11/3 F[3,5]+7/2 F[3,14]+2/3 F[3,23]+2 F[3,26]+4/3 F[3,32]+1/3 F[3,44]+2 F[3,49]+4/3 F[3,55]+(2153 Zeta[3])/108,master[T1,52,3]->-(1/3) \[Pi]^2 F[1,1]-25/54 F[1,1]^3+7/9 \[Pi]^2 F[1,2]+4/3 F[1,1]^2 F[1,2]-4/3 F[1,1] F[1,2]^2+2/9 F[1,2]^3+\[Pi]^2 F[1,4]+4/3 F[1,1]^2 F[1,4]-8/3 F[1,1] F[1,2] F[1,4]+2/3 F[1,2]^2 F[1,4]-4/3 F[1,1] F[1,4]^2+2/3 F[1,2] F[1,4]^2-2/3 F[1,4]^3-5/3 \[Pi]^2 F[1,7]+1/9 F[1,1]^2 F[1,7]-8/3 F[1,1] F[1,2] F[1,7]+2 F[1,2]^2 F[1,7]-8/3 F[1,1] F[1,4] F[1,7]+4 F[1,2] F[1,4] F[1,7]+2 F[1,4]^2 F[1,7]+10/9 F[1,1] F[1,7]^2+2/3 F[1,2] F[1,7]^2+2/3 F[1,4] F[1,7]^2-26/27 F[1,7]^3-F[1,1] F[2,16]+2 F[1,2] F[2,16]+2 F[1,4] F[2,16]-8 F[3,5]+3 F[3,14]+8/3 F[3,23]+4 F[3,26]+8/3 F[3,55]+(257 Zeta[3])/54,master[T1,53,3]->F[3,29],master[T1,54,3]->F[3,30],master[T1,55,3]->F[1,4] F[2,8]+F[3,6],master[T1,56,3]->F[1,4] F[2,9]+F[3,7],master[T1,57,3]->F[1,4] F[2,10]+F[3,8],master[T1,58,3]->F[1,4] F[2,11]+F[3,9],master[T1,59,3]->0,master[T1,60,3]->0,master[T1,61,3]->-F[1,4] F[2,11]-F[3,9]+F[3,24]+F[3,41],master[T1,62,3]->-F[1,4] F[2,8]-F[3,6]+F[3,29]+F[3,37],master[T1,63,3]->F[1,2] F[2,13]+F[1,4] F[2,13]-F[1,5] F[2,13]+F[3,11]+2 F[3,30],master[T1,64,3]->F[3,61],master[T1,65,3]->F[3,62],master[T1,66,3]->F[3,63],master[T1,67,3]->0,master[T1,68,3]->5/24 \[Pi]^2 F[1,1]-16/27 F[1,1]^3+23/24 \[Pi]^2 F[1,4]+11/12 F[1,1]^2 F[1,4]-2/3 F[1,1] F[1,4]^2-2/3 F[1,4]^3+11/9 \[Pi]^2 F[1,5]-11/6 F[1,1]^2 F[1,5]-4/3 F[1,1] F[1,4] F[1,5]+1/3 F[1,4]^2 F[1,5]+13/3 F[1,1] F[1,5]^2+1/3 F[1,4] F[1,5]^2-14/9 F[1,5]^3-4/9 \[Pi]^2 F[1,6]-1/9 F[1,1]^2 F[1,6]-4/3 F[1,1] F[1,4] F[1,6]+2 F[1,4]^2 F[1,6]-4/3 F[1,1] F[1,5] F[1,6]+2 F[1,4] F[1,5] F[1,6]+F[1,5]^2 F[1,6]+8/9 F[1,1] F[1,6]^2+1/3 F[1,4] F[1,6]^2+1/3 F[1,5] F[1,6]^2-16/27 F[1,6]^3+5 F[1,1] F[2,5]+F[1,4] F[2,5]-5 F[1,5] F[2,5]+1/3 F[1,1] F[2,6]-1/3 F[1,6] F[2,6]-1/2 F[1,1] F[2,15]+F[1,5] F[2,15]+6 F[3,3]+1/3 F[3,4]+1/2 F[3,13]-4 F[3,20]+4 F[3,25]-2/3 F[3,36]+1/3 F[3,43]+2 F[3,48]+4/3 F[3,53]+(2783 Zeta[3])/108,master[T1,69,3]->-(17/12) \[Pi]^2 F[1,1]-53/27 F[1,1]^3+7/4 \[Pi]^2 F[1,4]+7/6 F[1,1]^2 F[1,4]-2 F[1,1] F[1,4]^2-2/3 F[1,4]^3+31/18 \[Pi]^2 F[1,5]-5/3 F[1,1]^2 F[1,5]-2 F[1,1] F[1,4] F[1,5]+14/3 F[1,1] F[1,5]^2-2 F[1,5]^3-2/3 \[Pi]^2 F[1,6]+1/9 F[1,1]^2 F[1,6]-8/3 F[1,1] F[1,4] F[1,6]+4 F[1,4]^2 F[1,6]-8/3 F[1,1] F[1,5] F[1,6]+4 F[1,4] F[1,5] F[1,6]+2 F[1,5]^2 F[1,6]+10/9 F[1,1] F[1,6]^2+2/3 F[1,4] F[1,6]^2+2/3 F[1,5] F[1,6]^2-26/27 F[1,6]^3+16/3 F[1,1] F[2,5]-16/3 F[1,5] F[2,5]-F[1,1] F[2,15]+2 F[1,5] F[2,15]+16/3 F[3,3]-3 F[3,13]-8/3 F[3,19]-8 F[3,20]+8 F[3,25]+8/3 F[3,53]+(887 Zeta[3])/54,master[T1,70,3]->F[3,64],master[T1,71,3]->-(9/4) \[Pi]^2 F[1,1]-13/27 F[1,1]^3-11/12 \[Pi]^2 F[1,2]+5/2 F[1,1]^2 F[1,2]-16/3 F[1,1] F[1,2]^2+16/9 F[1,2]^3-2 \[Pi]^2 F[1,4]-4/3 F[1,1]^2 F[1,4]+8/3 F[1,1] F[1,2] F[1,4]-2/3 F[1,2]^2 F[1,4]+7/3 F[1,1] F[1,4]^2-8/3 F[1,2] F[1,4]^2+5/3 F[1,4]^3+37/12 \[Pi]^2 F[1,7]+19/18 F[1,1]^2 F[1,7]+2/3 F[1,1] F[1,2] F[1,7]+2/3 F[1,1] F[1,4] F[1,7]-4 F[1,2] F[1,4] F[1,7]-4 F[1,4]^2 F[1,7]-22/9 F[1,1] F[1,7]^2-2/3 F[1,2] F[1,7]^2+4/3 F[1,4] F[1,7]^2+32/27 F[1,7]^3-16/3 F[1,1] F[2,2]+16/3 F[1,2] F[2,2]-2 F[1,4] F[2,2]-2 F[1,1] F[2,7]+2 F[1,7] F[2,7]-2 F[1,2] F[2,16]-4 F[1,4] F[2,16]+2 F[1,7] F[2,16]-22/3 F[3,1]+14 F[3,5]-12 F[3,14]-8/3 F[3,23]-8 F[3,26]-10/3 F[3,32]-2 F[3,45]-4 F[3,49]-8/3 F[3,55]+2 F[3,64]-(2261 Zeta[3])/54,master[T1,72,3]->F[3,65],master[T1,73,3]->-(23/16) \[Pi]^2 F[1,1]-49/24 F[1,1]^3-41/72 \[Pi]^2 F[1,2]+7/4 F[1,1]^2 F[1,2]-7/2 F[1,1] F[1,2]^2+11/9 F[1,2]^3-127/48 \[Pi]^2 F[1,4]-25/24 F[1,1]^2 F[1,4]-1/6 F[1,1] F[1,2] F[1,4]+1/6 F[1,2]^2 F[1,4]-2 F[1,3]^2 F[1,4]+23/6 F[1,1] F[1,4]^2+1/6 F[1,2] F[1,4]^2+53/36 \[Pi]^2 F[1,5]-9/2 F[1,1]^2 F[1,5]+1/3 F[1,1] F[1,4] F[1,5]-1/3 F[1,4]^2 F[1,5]+9 F[1,1] F[1,5]^2-1/3 F[1,4] F[1,5]^2-28/9 F[1,5]^3+4 F[1,2] F[1,4] F[1,6]-3 F[1,4]^2 F[1,6]-4 F[1,4] F[1,5] F[1,6]+2 F[1,4] F[1,6]^2-3/4 \[Pi]^2 F[1,7]-4 F[1,2] F[1,4] F[1,7]-9/2 F[1,4]^2 F[1,7]+4 F[1,4] F[1,5] F[1,7]-4 F[1,4] F[1,6] F[1,7]+2 F[1,4] F[1,7]^2-10/3 F[1,1] F[2,2]+10/3 F[1,2] F[2,2]+2 F[1,4] F[2,2]+26/3 F[1,1] F[2,5]+2 F[1,4] F[2,5]-26/3 F[1,5] F[2,5]-3 F[1,4] F[2,15]-3/2 F[1,4] F[2,16]-4/3 F[3,1]+32/3 F[3,3]-6 F[3,5]+2 F[3,12]-3 F[3,13]+3/2 F[3,14]+2 F[3,17]-10/3 F[3,19]-6 F[3,20]+2/3 F[3,23]+6 F[3,25]+3 F[3,26]+2 F[3,28]-2 F[3,31]+8/3 F[3,32]-4/3 F[3,36]+2 F[3,40]-2 F[3,42]-4 F[3,48]+4 F[3,49]+2 F[3,58]-F[3,59]-4 F[3,63]+2 F[3,65]+(25 Zeta[3])/4,master[T1,74,3]->-(25/24) \[Pi]^2 F[1,1]-173/108 F[1,1]^3+19/12 \[Pi]^2 F[1,4]+5/3 F[1,1]^2 F[1,4]-3/2 F[1,1] F[1,4]^2-2/3 F[1,4]^3+157/72 \[Pi]^2 F[1,5]-35/12 F[1,1]^2 F[1,5]-5/2 F[1,1] F[1,4] F[1,5]+1/2 F[1,4]^2 F[1,5]+43/6 F[1,1] F[1,5]^2+1/2 F[1,4] F[1,5]^2-8/3 F[1,5]^3-41/36 \[Pi]^2 F[1,6]+16/9 F[1,1]^2 F[1,6]-8/3 F[1,1] F[1,4] F[1,6]+7/2 F[1,4]^2 F[1,6]-8/3 F[1,1] F[1,5] F[1,6]+4 F[1,4] F[1,5] F[1,6]+2 F[1,5]^2 F[1,6]-20/9 F[1,1] F[1,6]^2+2/3 F[1,4] F[1,6]^2+2/3 F[1,5] F[1,6]^2+4/27 F[1,6]^3+25/3 F[1,1] F[2,5]+3/2 F[1,4] F[2,5]-25/3 F[1,5] F[2,5]-10/3 F[1,1] F[2,6]-F[1,4] F[2,6]+10/3 F[1,6] F[2,6]-F[1,1] F[2,15]+2 F[1,5] F[2,15]+59/6 F[3,3]-7/3 F[3,4]-7/6 F[3,19]-8 F[3,20]+7 F[3,25]-F[3,36]-4/3 F[3,43]+F[3,48]+8/3 F[3,53]+(1253 Zeta[3])/54,master[T1,75,3]->-(5/8) \[Pi]^2 F[1,1]-13/12 F[1,1]^3+1/2 \[Pi]^2 F[1,4]-F[1,1]^2 F[1,4]-F[1,1] F[1,4]^2-1/6 F[1,4]^3-11/24 \[Pi]^2 F[1,5]+5/4 F[1,1]^2 F[1,5]+1/2 F[1,1] F[1,4] F[1,5]-1/2 F[1,4]^2 F[1,5]-5/2 F[1,1] F[1,5]^2-1/2 F[1,4] F[1,5]^2+2/3 F[1,5]^3+1/4 \[Pi]^2 F[1,6]-3 F[1,1]^2 F[1,6]+3/2 F[1,4]^2 F[1,6]+6 F[1,1] F[1,6]^2-2 F[1,6]^3-3 F[1,1] F[2,5]-3/2 F[1,4] F[2,5]+3 F[1,5] F[2,5]+6 F[1,1] F[2,6]+3 F[1,4] F[2,6]-6 F[1,6] F[2,6]-9/2 F[3,3]+3 F[3,4]-3 F[3,13]-3/2 F[3,19]+3 F[3,25]+F[3,36]-F[3,48]+(13 Zeta[3])/2,master[T1,76,3]->-(3/32) \[Pi]^2 F[1,1]-125/432 F[1,1]^3+65/48 \[Pi]^2 F[1,2]-7/24 F[1,1]^2 F[1,2]+23/12 F[1,1] F[1,2]^2-13/18 F[1,2]^3+89/96 \[Pi]^2 F[1,4]+29/16 F[1,1]^2 F[1,4]-37/12 F[1,1] F[1,2] F[1,4]+13/12 F[1,2]^2 F[1,4]-11/12 F[1,1] F[1,4]^2+13/12 F[1,2] F[1,4]^2-2/3 F[1,4]^3-145/72 \[Pi]^2 F[1,7]+16/9 F[1,1]^2 F[1,7]-8/3 F[1,1] F[1,2] F[1,7]+2 F[1,2]^2 F[1,7]-8/3 F[1,1] F[1,4] F[1,7]+4 F[1,2] F[1,4] F[1,7]+7/4 F[1,4]^2 F[1,7]-20/9 F[1,1] F[1,7]^2+2/3 F[1,2] F[1,7]^2+2/3 F[1,4] F[1,7]^2+4/27 F[1,7]^3+11/3 F[1,1] F[2,2]-11/3 F[1,2] F[2,2]+3/2 F[1,4] F[2,2]-10/3 F[1,1] F[2,7]-F[1,4] F[2,7]+10/3 F[1,7] F[2,7]-F[1,1] F[2,16]+2 F[1,2] F[2,16]+7/4 F[1,4] F[2,16]+31/6 F[3,1]-28/3 F[3,5]+21/4 F[3,14]+4/3 F[3,23]+7/2 F[3,26]+7/6 F[3,32]-F[3,33]-4/3 F[3,44]+F[3,49]+8/3 F[3,55]+(2807 Zeta[3])/216,master[T1,77,3]->-(7/32) \[Pi]^2 F[1,1]-25/48 F[1,1]^3-13/16 \[Pi]^2 F[1,2]+19/8 F[1,1]^2 F[1,2]-19/4 F[1,1] F[1,2]^2+3/2 F[1,2]^3+7/32 \[Pi]^2 F[1,4]-15/16 F[1,1]^2 F[1,4]+1/4 F[1,1] F[1,2] F[1,4]-1/4 F[1,2]^2 F[1,4]-3/4 F[1,1] F[1,4]^2-1/4 F[1,2] F[1,4]^2-1/6 F[1,4]^3-1/8 \[Pi]^2 F[1,7]-3 F[1,1]^2 F[1,7]+3/4 F[1,4]^2 F[1,7]+6 F[1,1] F[1,7]^2-2 F[1,7]^3-5 F[1,1] F[2,2]+5 F[1,2] F[2,2]-3/2 F[1,4] F[2,2]+6 F[1,1] F[2,7]+3 F[1,4] F[2,7]-6 F[1,7] F[2,7]+3/4 F[1,4] F[2,16]-13/2 F[3,1]-3/4 F[3,14]+2 F[3,23]+3/2 F[3,26]-1/2 F[3,32]+3 F[3,33]-F[3,49]+(17 Zeta[3])/8,master[T1,78,3]->F[3,66],master[T1,79,3]->-F[3,18],master[T1,80,3]->F[3,67],master[T1,81,3]->-2 F[3,18],master[T1,82,3]->F[1,4] F[2,13]+F[3,11],master[T1,83,3]->0,master[T1,84,3]->0,master[T1,85,3]->F[3,68],master[T1,86,3]->-2 F[3,18],master[T1,87,3]->-(11/96) \[Pi]^2 F[1,1]-83/432 F[1,1]^3+7/72 \[Pi]^2 F[1,2]+1/12 F[1,1] F[1,2]^2-1/18 F[1,2]^3+59/96 \[Pi]^2 F[1,4]+3/16 F[1,1]^2 F[1,4]-7/12 F[1,1] F[1,2] F[1,4]+1/12 F[1,2]^2 F[1,4]-2/3 F[1,1] F[1,4]^2+1/12 F[1,2] F[1,4]^2-7/12 F[1,4]^3-59/48 \[Pi]^2 F[1,7]-1/72 F[1,1]^2 F[1,7]-1/6 F[1,1] F[1,2] F[1,7]-1/6 F[1,1] F[1,4] F[1,7]+F[1,2] F[1,4] F[1,7]+5/4 F[1,4]^2 F[1,7]+1/9 F[1,1] F[1,7]^2+1/6 F[1,2] F[1,7]^2-1/3 F[1,4] F[1,7]^2-7/54 F[1,7]^3-F[1,4] F[2,2]+F[1,4] F[2,7]+1/2 F[1,2] F[2,16]+5/4 F[1,4] F[2,16]-1/2 F[1,7] F[2,16]-F[3,1]-6 F[3,5]+11/4 F[3,14]+7/3 F[3,23]+5/2 F[3,26]+F[3,33]-2 F[3,45]+2/3 F[3,55]+(1109 Zeta[3])/216,master[T1,88,3]->F[1,4] F[2,12]+F[3,10]-F[3,27]-F[3,39]-2 F[3,46],master[T1,89,3]->F[3,18],master[T1,90,3]->-F[3,18],master[T1,91,3]->-(13/16) \[Pi]^2 F[1,1]-9/8 F[1,1]^3-125/72 \[Pi]^2 F[1,2]+17/12 F[1,1]^2 F[1,2]-25/6 F[1,1] F[1,2]^2+13/9 F[1,2]^3+9/16 \[Pi]^2 F[1,4]-1/8 F[1,1]^2 F[1,4]+19/6 F[1,1] F[1,2] F[1,4]-7/6 F[1,2]^2 F[1,4]-1/2 F[1,1] F[1,4]^2-7/6 F[1,2] F[1,4]^2+22/9 \[Pi]^2 F[1,5]-11/3 F[1,1]^2 F[1,5]-8/3 F[1,1] F[1,4] F[1,5]+2/3 F[1,4]^2 F[1,5]+26/3 F[1,1] F[1,5]^2+2/3 F[1,4] F[1,5]^2-28/9 F[1,5]^3-11/9 \[Pi]^2 F[1,6]+25/9 F[1,1]^2 F[1,6]-8/3 F[1,1] F[1,4] F[1,6]+3 F[1,4]^2 F[1,6]-8/3 F[1,1] F[1,5] F[1,6]+4 F[1,4] F[1,5] F[1,6]+2 F[1,5]^2 F[1,6]-38/9 F[1,1] F[1,6]^2+2/3 F[1,4] F[1,6]^2+2/3 F[1,5] F[1,6]^2+22/27 F[1,6]^3+71/36 \[Pi]^2 F[1,7]-25/9 F[1,1]^2 F[1,7]+8/3 F[1,1] F[1,2] F[1,7]-2 F[1,2]^2 F[1,7]+8/3 F[1,1] F[1,4] F[1,7]-4 F[1,2] F[1,4] F[1,7]-3/2 F[1,4]^2 F[1,7]+38/9 F[1,1] F[1,7]^2-2/3 F[1,2] F[1,7]^2-2/3 F[1,4] F[1,7]^2-22/27 F[1,7]^3-6 F[1,1] F[2,2]+6 F[1,2] F[2,2]-2 F[1,4] F[2,2]+10 F[1,1] F[2,5]+2 F[1,4] F[2,5]-10 F[1,5] F[2,5]-16/3 F[1,1] F[2,6]-2 F[1,4] F[2,6]+16/3 F[1,6] F[2,6]+16/3 F[1,1] F[2,7]+2 F[1,4] F[2,7]-16/3 F[1,7] F[2,7]-F[1,1] F[2,15]+2 F[1,5] F[2,15]+F[1,1] F[2,16]-2 F[1,2] F[2,16]-3/2 F[1,4] F[2,16]-8 F[3,1]+12 F[3,3]-10/3 F[3,4]+28/3 F[3,5]+F[3,13]-11/2 F[3,14]-8 F[3,20]-2/3 F[3,23]+6 F[3,25]-3 F[3,26]-2 F[3,32]+2 F[3,33]-4/3 F[3,36]-4/3 F[3,43]+4/3 F[3,44]+2 F[3,48]-2 F[3,49]+8/3 F[3,53]-8/3 F[3,55]-2 F[3,58]+2 F[3,65]+(35 Zeta[3])/4,master[T1,92,3]->F[3,69],master[T1,93,3]->229/192 \[Pi]^2 F[1,1]+161/96 F[1,1]^3+157/288 \[Pi]^2 F[1,2]+11/48 F[1,1]^2 F[1,2]+5/24 F[1,1] F[1,2]^2-5/36 F[1,2]^3+21/64 \[Pi]^2 F[1,4]+19/32 F[1,1]^2 F[1,4]-35/24 F[1,1] F[1,2] F[1,4]+11/24 F[1,2]^2 F[1,4]+1/2 F[1,3]^2 F[1,4]-5/8 F[1,1] F[1,4]^2+11/24 F[1,2] F[1,4]^2-203/144 \[Pi]^2 F[1,5]+59/24 F[1,1]^2 F[1,5]+13/12 F[1,1] F[1,4] F[1,5]-1/12 F[1,4]^2 F[1,5]-67/12 F[1,1] F[1,5]^2-1/12 F[1,4] F[1,5]^2+37/18 F[1,5]^3+4/9 \[Pi]^2 F[1,6]+11/18 F[1,1]^2 F[1,6]+4/3 F[1,1] F[1,4] F[1,6]-F[1,2] F[1,4] F[1,6]-5/4 F[1,4]^2 F[1,6]+4/3 F[1,1] F[1,5] F[1,6]-F[1,4] F[1,5] F[1,6]-F[1,5]^2 F[1,6]-17/9 F[1,1] F[1,6]^2-5/6 F[1,4] F[1,6]^2-1/3 F[1,5] F[1,6]^2+25/27 F[1,6]^3-73/144 \[Pi]^2 F[1,7]-11/18 F[1,1]^2 F[1,7]-4/3 F[1,1] F[1,2] F[1,7]+F[1,2]^2 F[1,7]-4/3 F[1,1] F[1,4] F[1,7]+3 F[1,2] F[1,4] F[1,7]+17/8 F[1,4]^2 F[1,7]-F[1,4] F[1,5] F[1,7]+F[1,4] F[1,6] F[1,7]+17/9 F[1,1] F[1,7]^2+1/3 F[1,2] F[1,7]^2-1/6 F[1,4] F[1,7]^2-25/27 F[1,7]^3+F[1,1] F[2,2]-F[1,2] F[2,2]-F[1,4] F[2,2]-6 F[1,1] F[2,5]-F[1,4] F[2,5]+6 F[1,5] F[2,5]-4/3 F[1,1] F[2,6]-F[1,4] F[2,6]+4/3 F[1,6] F[2,6]+4/3 F[1,1] F[2,7]+F[1,4] F[2,7]-4/3 F[1,7] F[2,7]-F[1,4] F[2,14]+1/2 F[1,1] F[2,15]+3/4 F[1,4] F[2,15]-F[1,5] F[2,15]-1/2 F[1,1] F[2,16]+F[1,2] F[2,16]+11/8 F[1,4] F[2,16]-7 F[3,3]-1/3 F[3,4]-1/6 F[3,5]-3/2 F[3,12]+5/4 F[3,13]+17/8 F[3,14]-1/2 F[3,17]+5/2 F[3,19]+11/2 F[3,20]+5/6 F[3,23]-13/2 F[3,25]+1/4 F[3,26]-1/2 F[3,28]+3/2 F[3,31]-F[3,32]+F[3,33]+2/3 F[3,36]-3/2 F[3,40]+1/2 F[3,42]+2/3 F[3,43]-2/3 F[3,44]+2 F[3,48]-2 F[3,49]-4/3 F[3,53]+4/3 F[3,55]-F[3,58]+F[3,59]+2 F[3,63]-F[3,65]-(395 Zeta[3])/48,master[T1,94,3]->-(19/24) \[Pi]^2 F[1,1]-61/54 F[1,1]^3+13/12 \[Pi]^2 F[1,4]+1/12 F[1,1]^2 F[1,4]-13/12 F[1,1] F[1,4]^2-7/12 F[1,4]^3+11/16 \[Pi]^2 F[1,5]-15/8 F[1,1]^2 F[1,5]-1/6 F[1,1] F[1,4] F[1,5]-1/3 F[1,4]^2 F[1,5]+23/6 F[1,1] F[1,5]^2-1/3 F[1,4] F[1,5]^2-13/9 F[1,5]^3-29/48 \[Pi]^2 F[1,6]-1/72 F[1,1]^2 F[1,6]-1/6 F[1,1] F[1,4] F[1,6]+5/2 F[1,4]^2 F[1,6]-1/6 F[1,1] F[1,5] F[1,6]+F[1,4] F[1,5] F[1,6]+1/9 F[1,1] F[1,6]^2-1/3 F[1,4] F[1,6]^2+1/6 F[1,5] F[1,6]^2-7/54 F[1,6]^3+10/3 F[1,1] F[2,5]-F[1,4] F[2,5]-10/3 F[1,5] F[2,5]+F[1,4] F[2,6]+1/2 F[1,5] F[2,15]-1/2 F[1,6] F[2,15]+7/3 F[3,3]-F[3,4]-F[3,13]-5/3 F[3,19]-4 F[3,20]+5 F[3,25]+2/3 F[3,36]-2 F[3,47]+2/3 F[3,53]+(671 Zeta[3])/54,master[T1,95,3]->-(5/32) \[Pi]^2 F[1,1]-83/432 F[1,1]^3+7/72 \[Pi]^2 F[1,2]+1/12 F[1,1] F[1,2]^2-1/18 F[1,2]^3+13/32 \[Pi]^2 F[1,4]+3/16 F[1,1]^2 F[1,4]-7/12 F[1,1] F[1,2] F[1,4]+1/12 F[1,2]^2 F[1,4]-5/12 F[1,1] F[1,4]^2+1/12 F[1,2] F[1,4]^2-1/2 F[1,4]^3+1/12 \[Pi]^2 F[1,6]-1/2 F[1,4]^2 F[1,6]-59/48 \[Pi]^2 F[1,7]-1/72 F[1,1]^2 F[1,7]-1/6 F[1,1] F[1,2] F[1,7]-1/6 F[1,1] F[1,4] F[1,7]+F[1,2] F[1,4] F[1,7]+5/4 F[1,4]^2 F[1,7]+1/9 F[1,1] F[1,7]^2+1/6 F[1,2] F[1,7]^2-1/3 F[1,4] F[1,7]^2-7/54 F[1,7]^3+F[1,4] F[2,14]+1/2 F[1,2] F[2,16]+5/4 F[1,4] F[2,16]-1/2 F[1,7] F[2,16]-7 F[3,5]+F[3,12]+11/4 F[3,14]+7/3 F[3,23]+7/2 F[3,26]-F[3,31]+F[3,40]-2 F[3,51]+2/3 F[3,55]+(101 Zeta[3])/216,master[T1,96,3]->F[1,4] F[2,8]+F[3,6]-F[3,29]+F[3,37]+2 F[3,50],master[T1,97,3]->-(5/32) \[Pi]^2 F[1,1]-83/432 F[1,1]^3+7/72 \[Pi]^2 F[1,2]+1/12 F[1,1] F[1,2]^2-1/18 F[1,2]^3+13/32 \[Pi]^2 F[1,4]+3/16 F[1,1]^2 F[1,4]-7/12 F[1,1] F[1,2] F[1,4]+1/12 F[1,2]^2 F[1,4]-5/12 F[1,1] F[1,4]^2+1/12 F[1,2] F[1,4]^2-1/2 F[1,4]^3+1/12 \[Pi]^2 F[1,6]-1/2 F[1,4]^2 F[1,6]-59/48 \[Pi]^2 F[1,7]-1/72 F[1,1]^2 F[1,7]-1/6 F[1,1] F[1,2] F[1,7]-1/6 F[1,1] F[1,4] F[1,7]+F[1,2] F[1,4] F[1,7]+5/4 F[1,4]^2 F[1,7]+1/9 F[1,1] F[1,7]^2+1/6 F[1,2] F[1,7]^2-1/3 F[1,4] F[1,7]^2-7/54 F[1,7]^3+F[1,4] F[2,14]+1/2 F[1,2] F[2,16]+5/4 F[1,4] F[2,16]-1/2 F[1,7] F[2,16]-7 F[3,5]+F[3,12]+11/4 F[3,14]+7/3 F[3,23]+7/2 F[3,26]-F[3,31]+F[3,40]-F[3,51]+2/3 F[3,55]-1/2 F[3,59]+(101 Zeta[3])/216,master[T1,98,3]->0,master[T1,99,3]->1/2 \[Pi]^2 F[1,1]+95/108 F[1,1]^3-2/3 \[Pi]^2 F[1,4]-1/6 F[1,1]^2 F[1,4]+F[1,1] F[1,4]^2+1/3 F[1,4]^3-79/144 \[Pi]^2 F[1,5]+11/8 F[1,1]^2 F[1,5]+1/2 F[1,1] F[1,4] F[1,5]-17/6 F[1,1] F[1,5]^2+F[1,5]^3+7/16 \[Pi]^2 F[1,6]+1/72 F[1,1]^2 F[1,6]+1/6 F[1,1] F[1,4] F[1,6]-2 F[1,4]^2 F[1,6]+1/6 F[1,1] F[1,5] F[1,6]-F[1,4] F[1,5] F[1,6]-1/9 F[1,1] F[1,6]^2+1/3 F[1,4] F[1,6]^2-1/6 F[1,5] F[1,6]^2+7/54 F[1,6]^3-8/3 F[1,1] F[2,5]+8/3 F[1,5] F[2,5]-1/2 F[1,5] F[2,15]+1/2 F[1,6] F[2,15]-8/3 F[3,3]-F[3,13]+4/3 F[3,19]+4 F[3,20]-4 F[3,25]-8/3 F[3,53]-(793 Zeta[3])/108,master[T1,100,3]->F[1,4] F[2,9]+F[3,7]+F[3,21]+F[3,35]+2 F[3,52],master[T1,101,3]->5/4 \[Pi]^2 F[1,1]+65/108 F[1,1]^3+5/24 \[Pi]^2 F[1,4]-1/4 F[1,1]^2 F[1,4]+1/6 F[1,1] F[1,4]^2-1/6 F[1,4]^3-1/144 \[Pi]^2 F[1,5]-49/24 F[1,1]^2 F[1,5]+5/6 F[1,1] F[1,4] F[1,5]+2/3 F[1,4]^2 F[1,5]+7/2 F[1,1] F[1,5]^2-1/3 F[1,4] F[1,5]^2-10/9 F[1,5]^3+11/48 \[Pi]^2 F[1,6]-41/72 F[1,1]^2 F[1,6]+7/6 F[1,1] F[1,4] F[1,6]+7/6 F[1,1] F[1,5] F[1,6]-F[1,4] F[1,5] F[1,6]-F[1,5]^2 F[1,6]+5/9 F[1,1] F[1,6]^2-2/3 F[1,4] F[1,6]^2-1/6 F[1,5] F[1,6]^2+1/54 F[1,6]^3+8/3 F[1,1] F[2,5]+F[1,4] F[2,5]-8/3 F[1,5] F[2,5]+F[1,1] F[2,6]-F[1,6] F[2,6]+1/2 F[1,1] F[2,15]-1/2 F[1,5] F[2,15]-1/2 F[1,6] F[2,15]+11/3 F[3,3]+F[3,4]+1/2 F[3,13]+5/3 F[3,19]-4/3 F[3,36]+F[3,47]+2 F[3,48]-2/3 F[3,53]-F[3,60]+(1841 Zeta[3])/108,master[T1,102,3]->-(1/24) \[Pi]^2 F[1,1]+7/54 F[1,1]^3-11/144 \[Pi]^2 F[1,2]-1/8 F[1,1]^2 F[1,2]+1/6 F[1,1] F[1,2]^2-1/9 F[1,2]^3-7/24 \[Pi]^2 F[1,4]-1/4 F[1,1]^2 F[1,4]+5/6 F[1,1] F[1,2] F[1,4]-1/3 F[1,2]^2 F[1,4]+2/3 F[1,1] F[1,4]^2-1/3 F[1,2] F[1,4]^2+1/3 F[1,4]^3+15/16 \[Pi]^2 F[1,7]+1/72 F[1,1]^2 F[1,7]+1/6 F[1,1] F[1,2] F[1,7]+1/6 F[1,1] F[1,4] F[1,7]-F[1,2] F[1,4] F[1,7]-F[1,4]^2 F[1,7]-1/9 F[1,1] F[1,7]^2-1/6 F[1,2] F[1,7]^2+1/3 F[1,4] F[1,7]^2+7/54 F[1,7]^3-1/2 F[1,2] F[2,16]-F[1,4] F[2,16]+1/2 F[1,7] F[2,16]+4 F[3,5]-4 F[3,14]-4/3 F[3,23]-2 F[3,26]-8/3 F[3,55]-(163 Zeta[3])/108,master[T1,103,3]->F[1,4] F[2,10]+F[3,8]+F[3,22]+F[3,34]+2 F[3,54],master[T1,104,3]->5/4 \[Pi]^2 F[1,1]+65/108 F[1,1]^3-1/144 \[Pi]^2 F[1,2]-49/24 F[1,1]^2 F[1,2]+7/2 F[1,1] F[1,2]^2-10/9 F[1,2]^3+5/24 \[Pi]^2 F[1,4]-1/4 F[1,1]^2 F[1,4]+5/6 F[1,1] F[1,2] F[1,4]-1/3 F[1,2]^2 F[1,4]+1/6 F[1,1] F[1,4]^2+2/3 F[1,2] F[1,4]^2-1/6 F[1,4]^3+11/48 \[Pi]^2 F[1,7]-41/72 F[1,1]^2 F[1,7]+7/6 F[1,1] F[1,2] F[1,7]-F[1,2]^2 F[1,7]+7/6 F[1,1] F[1,4] F[1,7]-F[1,2] F[1,4] F[1,7]+5/9 F[1,1] F[1,7]^2-1/6 F[1,2] F[1,7]^2-2/3 F[1,4] F[1,7]^2+1/54 F[1,7]^3+8/3 F[1,1] F[2,2]-8/3 F[1,2] F[2,2]+F[1,4] F[2,2]+F[1,1] F[2,7]-F[1,7] F[2,7]+1/2 F[1,1] F[2,16]-1/2 F[1,2] F[2,16]-1/2 F[1,7] F[2,16]+11/3 F[3,1]+F[3,5]+1/2 F[3,14]-4/3 F[3,23]+5/3 F[3,32]+F[3,45]+2 F[3,49]-2/3 F[3,55]-F[3,64]+(1841 Zeta[3])/108,master[T1,105,3]->-(53/48) \[Pi]^2 F[1,1]-325/216 F[1,1]^3-13/48 \[Pi]^2 F[1,4]+1/24 F[1,1]^2 F[1,4]-F[1,3]^2 F[1,4]+F[1,1] F[1,4]^2-1/2 F[1,4]^3+133/144 \[Pi]^2 F[1,5]-21/8 F[1,1]^2 F[1,5]-1/2 F[1,4]^2 F[1,5]+16/3 F[1,1] F[1,5]^2-1/2 F[1,4] F[1,5]^2-2 F[1,5]^3-17/48 \[Pi]^2 F[1,6]-1/72 F[1,1]^2 F[1,6]-1/6 F[1,1] F[1,4] F[1,6]+2 F[1,2] F[1,4] F[1,6]+F[1,4]^2 F[1,6]-1/6 F[1,1] F[1,5] F[1,6]-F[1,4] F[1,5] F[1,6]+1/9 F[1,1] F[1,6]^2+2/3 F[1,4] F[1,6]^2+1/6 F[1,5] F[1,6]^2-7/54 F[1,6]^3+1/12 \[Pi]^2 F[1,7]-2 F[1,2] F[1,4] F[1,7]-5/2 F[1,4]^2 F[1,7]+2 F[1,4] F[1,5] F[1,7]-2 F[1,4] F[1,6] F[1,7]+F[1,4] F[1,7]^2+14/3 F[1,1] F[2,5]-14/3 F[1,5] F[2,5]-F[1,4] F[2,14]-3/2 F[1,4] F[2,15]+1/2 F[1,5] F[2,15]-1/2 F[1,6] F[2,15]-F[1,4] F[2,16]+14/3 F[3,3]-5/2 F[3,13]+F[3,17]-7/3 F[3,19]-7 F[3,20]+7 F[3,25]+F[3,28]-F[3,42]+2/3 F[3,53]-2 F[3,57]+(1153 Zeta[3])/108,master[T1,106,3]->F[1,4] F[2,11]+F[3,9]+F[3,24]-F[3,41]+2 F[3,56],master[T1,107,3]->-(37/96) \[Pi]^2 F[1,1]-209/432 F[1,1]^3+41/144 \[Pi]^2 F[1,2]-7/8 F[1,1]^2 F[1,2]+7/4 F[1,1] F[1,2]^2-11/18 F[1,2]^3+101/96 \[Pi]^2 F[1,4]+9/16 F[1,1]^2 F[1,4]+1/12 F[1,1] F[1,2] F[1,4]-1/12 F[1,2]^2 F[1,4]-11/12 F[1,1] F[1,4]^2-1/12 F[1,2] F[1,4]^2-1/2 F[1,4]^3+3/16 \[Pi]^2 F[1,5]-3/8 F[1,1]^2 F[1,5]-1/6 F[1,1] F[1,4] F[1,5]-1/3 F[1,4]^2 F[1,5]+5/6 F[1,1] F[1,5]^2-1/3 F[1,4] F[1,5]^2-4/9 F[1,5]^3-17/48 \[Pi]^2 F[1,6]-1/72 F[1,1]^2 F[1,6]-1/6 F[1,1] F[1,4] F[1,6]+5/2 F[1,4]^2 F[1,6]-1/6 F[1,1] F[1,5] F[1,6]+F[1,4] F[1,5] F[1,6]+1/9 F[1,1] F[1,6]^2-1/3 F[1,4] F[1,6]^2+1/6 F[1,5] F[1,6]^2-7/54 F[1,6]^3+11/24 \[Pi]^2 F[1,7]-1/4 F[1,4]^2 F[1,7]+5/3 F[1,1] F[2,2]-5/3 F[1,2] F[2,2]-F[1,4] F[2,2]+1/3 F[1,1] F[2,5]-F[1,4] F[2,5]-1/3 F[1,5] F[2,5]-F[1,4] F[2,14]+1/2 F[1,5] F[2,15]-1/2 F[1,6] F[2,15]-1/4 F[1,4] F[2,16]+2/3 F[3,1]-2/3 F[3,3]+3 F[3,5]-F[3,12]-F[3,13]-3/4 F[3,14]-2/3 F[3,19]-4 F[3,20]-1/3 F[3,23]+4 F[3,25]-3/2 F[3,26]+F[3,31]-4/3 F[3,32]+2/3 F[3,36]-F[3,40]+2 F[3,48]-2 F[3,49]+2/3 F[3,53]-F[3,57]-F[3,58]+1/2 F[3,59]+2 F[3,63]-F[3,65]+(1631 Zeta[3])/216,master[T1,108,3]->0,master[T1,109,3]->F[3,18],master[T1,110,3]->0,master[T1,111,3]->F[1,2] F[2,13]+F[1,4] F[2,13]-F[1,5] F[2,13]+F[3,11]+2 F[3,30]+2 F[3,66],master[T2,1,3]->1/6 \[Pi]^2 F[1,4]-2/3 F[1,4]^3+(16 Zeta[3])/3,master[T2,2,3]->F[3,19],master[T2,3,3]->-\[Pi]^2 F[1,1]-4/3 F[1,1]^3+2/3 \[Pi]^2 F[1,5]-2 F[1,1]^2 F[1,5]+4 F[1,1] F[1,5]^2-4/3 F[1,5]^3+4 F[1,1] F[2,5]-4 F[1,5] F[2,5]+4 F[3,3]+(8 Zeta[3])/3,master[T2,4,3]->5/3 \[Pi]^2 F[1,1]+4/3 F[1,1]^3+(22 Zeta[3])/3,master[T2,5,3]->F[3,20],master[T2,6,3]->F[3,21],master[T2,7,3]->-(5/24) \[Pi]^2 F[1,1]-1/6 F[1,1]^3+1/4 \[Pi]^2 F[1,7]+2 F[3,5]-(11 Zeta[3])/12,master[T2,8,3]->F[3,22],master[T2,9,3]->F[3,23],master[T2,10,3]->F[3,24],master[T2,11,3]->F[3,15],master[T2,12,3]->F[3,25],master[T2,13,3]->F[3,26],master[T2,14,3]->F[3,27],master[T2,15,3]->F[3,28],master[T2,16,3]->F[3,29],master[T2,17,3]->F[3,30],master[T2,18,3]->F[3,31],master[T2,19,3]->-F[3,18],master[ZT2,1,3]->1/6 \[Pi]^2 F[1,4]-2/3 F[1,4]^3+(16 Zeta[3])/3,master[ZT2,2,3]->F[3,32],master[ZT2,3,3]->-\[Pi]^2 F[1,1]-4/3 F[1,1]^3+2/3 \[Pi]^2 F[1,2]-2 F[1,1]^2 F[1,2]+4 F[1,1] F[1,2]^2-4/3 F[1,2]^3+4 F[1,1] F[2,2]-4 F[1,2] F[2,2]+4 F[3,1]+(8 Zeta[3])/3,master[ZT2,4,3]->5/3 \[Pi]^2 F[1,1]+4/3 F[1,1]^3+(22 Zeta[3])/3,master[ZT2,5,3]->F[3,33],master[ZT2,6,3]->F[3,34],master[ZT2,7,3]->-(5/24) \[Pi]^2 F[1,1]-1/6 F[1,1]^3+1/4 \[Pi]^2 F[1,6]+2 F[3,4]-(11 Zeta[3])/12,master[ZT2,8,3]->F[3,35],master[ZT2,9,3]->F[3,36],master[ZT2,10,3]->F[3,37],master[ZT2,11,3]->F[3,38],master[ZT2,12,3]->13/96 \[Pi]^2 F[1,1]+3/16 F[1,1]^3-17/144 \[Pi]^2 F[1,2]+3/8 F[1,1]^2 F[1,2]-3/4 F[1,1] F[1,2]^2+5/18 F[1,2]^3-3/32 \[Pi]^2 F[1,4]+1/48 F[1,1]^2 F[1,4]-1/12 F[1,1] F[1,2] F[1,4]+1/12 F[1,2]^2 F[1,4]+1/12 F[1,1] F[1,4]^2+1/12 F[1,2] F[1,4]^2-1/8 \[Pi]^2 F[1,7]-1/4 F[1,4]^2 F[1,7]-2/3 F[1,1] F[2,2]+2/3 F[1,2] F[2,2]+1/4 F[1,4] F[2,16]-2/3 F[3,1]-F[3,5]+3/4 F[3,14]+1/3 F[3,23]+1/2 F[3,26]+1/3 F[3,32]+F[3,33]-(35 Zeta[3])/24,master[ZT2,13,3]->-(13/48) \[Pi]^2 F[1,1]-3/8 F[1,1]^3+3/16 \[Pi]^2 F[1,4]-1/24 F[1,1]^2 F[1,4]-1/6 F[1,1] F[1,4]^2+17/72 \[Pi]^2 F[1,5]-3/4 F[1,1]^2 F[1,5]+1/6 F[1,1] F[1,4] F[1,5]-1/6 F[1,4]^2 F[1,5]+3/2 F[1,1] F[1,5]^2-1/6 F[1,4] F[1,5]^2-5/9 F[1,5]^3+1/4 \[Pi]^2 F[1,6]+1/2 F[1,4]^2 F[1,6]+4/3 F[1,1] F[2,5]-4/3 F[1,5] F[2,5]-1/2 F[1,4] F[2,15]+4/3 F[3,3]+2 F[3,4]-3/2 F[3,13]-2/3 F[3,19]-2 F[3,20]+2 F[3,25]-2/3 F[3,36]+(35 Zeta[3])/12,master[ZT2,14,3]->F[3,39],master[ZT2,15,3]->F[3,40],master[ZT2,16,3]->F[3,41],master[ZT2,17,3]->F[1,2] F[2,13]-F[1,5] F[2,13]+F[3,30],master[ZT2,18,3]->F[3,42],master[ZT2,19,3]->-F[3,18]}


==> ancillary/pentagonBasis_weight4.m <==
(* ::Package:: *)

{master[T0,1,4]->\[Pi]^4/160+1/24 \[Pi]^2 F[1,1]^2+1/24 F[1,1]^4-1/3 F[1,1] Zeta[3],master[T0,2,4]->F[4,1],master[T0,3,4]->F[4,2],master[T0,4,4]->-((47 \[Pi]^4)/1440)-1/24 \[Pi]^2 F[1,4]^2+1/24 F[1,4]^4-7/3 F[1,4] Zeta[3],master[T0,5,4]->F[4,3],master[T0,6,4]->F[4,4],master[T0,7,4]->F[4,5],master[T0,8,4]->F[4,6],master[T0,9,4]->F[4,7],master[T0,10,4]->F[4,8],master[T0,11,4]->F[4,9],master[T0,12,4]->F[4,10],master[T0,13,4]->F[4,11],master[T0,14,4]->F[4,12],master[T0,15,4]->F[4,13],master[T0,16,4]->F[4,14],master[T0,17,4]->F[4,17],master[T0,18,4]->F[4,18],master[T1,1,4]->(101 \[Pi]^4)/120+5/3 \[Pi]^2 F[1,1]^2+2/3 F[1,1]^4+44/3 F[1,1] Zeta[3],master[T1,2,4]->(7 \[Pi]^4)/40+\[Pi]^2 F[1,1]^2+2/3 F[1,1]^4-4/3 \[Pi]^2 F[1,1] F[1,2]-4/3 F[1,1]^3 F[1,2]+2/3 \[Pi]^2 F[1,2]^2+2 F[1,1]^2 F[1,2]^2-4/3 F[1,1] F[1,2]^3+2/3 F[1,2]^4-8 F[1,1]^2 F[2,2]+12 F[1,1] F[1,2] F[2,2]-4 F[1,2]^2 F[2,2]+6 F[2,2]^2-8 F[1,1] F[3,1]-8 F[1,2] F[3,1]-8 F[1,1] F[3,32]+4 F[1,2] F[3,32]+4 F[4,32]-16/3 F[1,1] Zeta[3]-16/3 F[1,2] Zeta[3],master[T1,3,4]->F[4,32],master[T1,4,4]->(19 \[Pi]^4)/240+1/6 \[Pi]^2 F[1,4]^2-1/3 F[1,4]^4+32/3 F[1,4] Zeta[3],master[T1,5,4]->F[4,43],master[T1,6,4]->-((7 \[Pi]^4)/40)-\[Pi]^2 F[1,1]^2-2/3 F[1,1]^4+4/3 \[Pi]^2 F[1,1] F[1,6]+4/3 F[1,1]^3 F[1,6]-2/3 \[Pi]^2 F[1,6]^2-2 F[1,1]^2 F[1,6]^2+4/3 F[1,1] F[1,6]^3-2/3 F[1,6]^4+8 F[1,1]^2 F[2,6]-12 F[1,1] F[1,6] F[2,6]+4 F[1,6]^2 F[2,6]-6 F[2,6]^2+8 F[1,1] F[3,4]+8 F[1,6] F[3,4]+8 F[1,1] F[3,43]-4 F[1,6] F[3,43]-4 F[4,43]+16/3 F[1,1] Zeta[3]+16/3 F[1,6] Zeta[3],master[T1,7,4]->F[4,44],master[T1,8,4]->-((7 \[Pi]^4)/40)-\[Pi]^2 F[1,1]^2-2/3 F[1,1]^4+4/3 \[Pi]^2 F[1,1] F[1,7]+4/3 F[1,1]^3 F[1,7]-2/3 \[Pi]^2 F[1,7]^2-2 F[1,1]^2 F[1,7]^2+4/3 F[1,1] F[1,7]^3-2/3 F[1,7]^4+8 F[1,1]^2 F[2,7]-12 F[1,1] F[1,7] F[2,7]+4 F[1,7]^2 F[2,7]-6 F[2,7]^2+8 F[1,1] F[3,5]+8 F[1,7] F[3,5]+8 F[1,1] F[3,44]-4 F[1,7] F[3,44]-4 F[4,44]+16/3 F[1,1] Zeta[3]+16/3 F[1,7] Zeta[3],master[T1,9,4]->F[4,19],master[T1,10,4]->-((7 \[Pi]^4)/40)-\[Pi]^2 F[1,1]^2-2/3 F[1,1]^4+4/3 \[Pi]^2 F[1,1] F[1,5]+4/3 F[1,1]^3 F[1,5]-2/3 \[Pi]^2 F[1,5]^2-2 F[1,1]^2 F[1,5]^2+4/3 F[1,1] F[1,5]^3-2/3 F[1,5]^4+8 F[1,1]^2 F[2,5]-12 F[1,1] F[1,5] F[2,5]+4 F[1,5]^2 F[2,5]-6 F[2,5]^2+8 F[1,1] F[3,3]+8 F[1,5] F[3,3]+8 F[1,1] F[3,19]-4 F[1,5] F[3,19]-4 F[4,19]+16/3 F[1,1] Zeta[3]+16/3 F[1,5] Zeta[3],master[T1,11,4]->-(\[Pi]^4/30)+1/24 F[1,1]^4+1/6 F[1,1]^3 F[1,4]+1/4 F[1,1]^2 F[1,4]^2+1/6 F[1,1] F[1,4]^3+1/24 F[1,4]^4-8/3 F[1,1] Zeta[3]-8/3 F[1,4] Zeta[3],master[T1,12,4]->F[4,37],master[T1,13,4]->F[4,38],master[T1,14,4]->F[4,35],master[T1,15,4]->F[4,36],master[T1,16,4]->F[4,34],master[T1,17,4]->F[4,45],master[T1,18,4]->F[4,46],master[T1,19,4]->F[4,16],master[T1,20,4]->-((41 \[Pi]^4)/720)+1/6 \[Pi]^2 F[1,4]^2+1/3 F[1,4]^4-26/3 F[1,4] Zeta[3],master[T1,21,4]->F[4,47],master[T1,22,4]->F[4,21],master[T1,23,4]->F[4,22],master[T1,24,4]->F[4,23],master[T1,25,4]->F[4,24],master[T1,26,4]->F[4,15],master[T1,27,4]->-(1/12) \[Pi]^2 F[1,2] F[1,4]+1/6 F[1,2] F[1,4]^3-1/12 \[Pi]^2 F[2,2]+1/2 F[1,4]^2 F[2,2]+F[1,4] F[3,1]+F[4,1]-7/3 F[1,2] Zeta[3],master[T1,28,4]->-(1/12) \[Pi]^2 F[1,3] F[1,4]+1/6 F[1,3] F[1,4]^3-1/12 \[Pi]^2 F[2,3]+1/2 F[1,4]^2 F[2,3]+F[1,4] F[3,2]+F[4,2]-7/3 F[1,3] Zeta[3],master[T1,29,4]->-((7 \[Pi]^4)/120)-1/3 \[Pi]^2 F[1,4]^2+2/3 F[1,4]^4-28/3 F[1,4] Zeta[3],master[T1,30,4]->-(1/12) \[Pi]^2 F[1,4] F[1,5]+1/6 F[1,4]^3 F[1,5]-1/12 \[Pi]^2 F[2,5]+1/2 F[1,4]^2 F[2,5]+F[1,4] F[3,3]+F[4,3]-7/3 F[1,5] Zeta[3],master[T1,31,4]->F[4,75],master[T1,32,4]->F[4,76],master[T1,33,4]->F[4,48],master[T1,34,4]->F[4,77],master[T1,35,4]->F[4,78],master[T1,36,4]->F[4,49],master[T1,37,4]->F[4,41],master[T1,38,4]->F[4,73],master[T1,39,4]->F[4,50],master[T1,40,4]->F[4,51],master[T1,41,4]->F[4,52],master[T1,42,4]->F[4,53],master[T1,43,4]->F[4,54],master[T1,44,4]->F[4,55],master[T1,45,4]->F[4,56],master[T1,46,4]->F[4,57],master[T1,47,4]->F[4,58],master[T1,48,4]->F[4,59],master[T1,49,4]->F[4,60],master[T1,50,4]->F[4,79],master[T1,51,4]->F[4,80],master[T1,52,4]->F[4,81],master[T1,53,4]->F[4,29],master[T1,54,4]->F[4,30],master[T1,55,4]->-(1/12) \[Pi]^2 F[2,8]+1/2 F[1,4]^2 F[2,8]+F[1,4] F[3,6]+F[4,6],master[T1,56,4]->-(1/12) \[Pi]^2 F[2,9]+1/2 F[1,4]^2 F[2,9]+F[1,4] F[3,7]+F[4,7],master[T1,57,4]->-(1/12) \[Pi]^2 F[2,10]+1/2 F[1,4]^2 F[2,10]+F[1,4] F[3,8]+F[4,8],master[T1,58,4]->-(1/12) \[Pi]^2 F[2,11]+1/2 F[1,4]^2 F[2,11]+F[1,4] F[3,9]+F[4,9],master[T1,59,4]->F[4,82],master[T1,60,4]->F[4,83],master[T1,61,4]->F[4,84],master[T1,62,4]->F[4,85],master[T1,63,4]->F[4,86],master[T1,64,4]->F[4,61],master[T1,65,4]->F[4,62],master[T1,66,4]->F[4,63],master[T1,67,4]->F[4,87],master[T1,68,4]->F[4,88],master[T1,69,4]->F[4,89],master[T1,70,4]->F[4,64],master[T1,71,4]->F[4,90],master[T1,72,4]->F[4,65],master[T1,73,4]->F[4,91],master[T1,74,4]->F[4,92],master[T1,75,4]->F[4,93],master[T1,76,4]->F[4,94],master[T1,77,4]->F[4,95],master[T1,78,4]->F[4,66],master[T1,79,4]->F[4,96],master[T1,80,4]->F[4,67],master[T1,81,4]->F[4,97],master[T1,82,4]->-(1/12) \[Pi]^2 F[2,13]+1/2 F[1,4]^2 F[2,13]+F[1,4] F[3,11]+F[4,11],master[T1,83,4]->F[4,98],master[T1,84,4]->F[4,99],master[T1,85,4]->F[4,68],master[T1,86,4]->F[4,100],master[T1,87,4]->F[4,101],master[T1,88,4]->F[4,102],master[T1,89,4]->-F[1,4] F[3,18]-F[4,18]-F[4,70]-F[4,74],master[T1,90,4]->F[4,103],master[T1,91,4]->F[4,104],master[T1,92,4]->F[4,69],master[T1,93,4]->F[4,105],master[T1,94,4]->F[4,106],master[T1,95,4]->F[4,107],master[T1,96,4]->F[4,108],master[T1,97,4]->F[4,109],master[T1,98,4]->0,master[T1,99,4]->F[4,110],master[T1,100,4]->F[4,111],master[T1,101,4]->F[4,112],master[T1,102,4]->F[4,113],master[T1,103,4]->F[4,114],master[T1,104,4]->F[4,115],master[T1,105,4]->F[4,116],master[T1,106,4]->F[4,117],master[T1,107,4]->F[4,118],master[T1,108,4]->0,master[T1,109,4]->F[1,4] F[3,18]+F[4,18]+F[4,70]+F[4,74]-2 F[4,96],master[T1,110,4]->0,master[T1,111,4]->F[4,119],master[T2,1,4]->(19 \[Pi]^4)/240+1/6 \[Pi]^2 F[1,4]^2-1/3 F[1,4]^4+32/3 F[1,4] Zeta[3],master[T2,2,4]->F[4,19],master[T2,3,4]->-((7 \[Pi]^4)/40)-\[Pi]^2 F[1,1]^2-2/3 F[1,1]^4+4/3 \[Pi]^2 F[1,1] F[1,5]+4/3 F[1,1]^3 F[1,5]-2/3 \[Pi]^2 F[1,5]^2-2 F[1,1]^2 F[1,5]^2+4/3 F[1,1] F[1,5]^3-2/3 F[1,5]^4+8 F[1,1]^2 F[2,5]-12 F[1,1] F[1,5] F[2,5]+4 F[1,5]^2 F[2,5]-6 F[2,5]^2+8 F[1,1] F[3,3]+8 F[1,5] F[3,3]+8 F[1,1] F[3,19]-4 F[1,5] F[3,19]-4 F[4,19]+16/3 F[1,1] Zeta[3]+16/3 F[1,5] Zeta[3],master[T2,4,4]->(101 \[Pi]^4)/120+5/3 \[Pi]^2 F[1,1]^2+2/3 F[1,1]^4+44/3 F[1,1] Zeta[3],master[T2,5,4]->F[4,20],master[T2,6,4]->F[4,21],master[T2,7,4]->-((101 \[Pi]^4)/960)-5/24 \[Pi]^2 F[1,1]^2-1/12 F[1,1]^4+1/2 \[Pi]^2 F[2,7]+4 F[4,5]-11/6 F[1,1] Zeta[3]+5 F[1,7] Zeta[3],master[T2,8,4]->F[4,22],master[T2,9,4]->F[4,23],master[T2,10,4]->F[4,24],master[T2,11,4]->F[4,15],master[T2,12,4]->F[4,25],master[T2,13,4]->F[4,26],master[T2,14,4]->F[4,27],master[T2,15,4]->F[4,28],master[T2,16,4]->F[4,29],master[T2,17,4]->F[4,30],master[T2,18,4]->F[4,31],master[T2,19,4]->F[4,70],master[ZT2,1,4]->(19 \[Pi]^4)/240+1/6 \[Pi]^2 F[1,4]^2-1/3 F[1,4]^4+32/3 F[1,4] Zeta[3],master[ZT2,2,4]->F[4,32],master[ZT2,3,4]->-((7 \[Pi]^4)/40)-\[Pi]^2 F[1,1]^2-2/3 F[1,1]^4+4/3 \[Pi]^2 F[1,1] F[1,2]+4/3 F[1,1]^3 F[1,2]-2/3 \[Pi]^2 F[1,2]^2-2 F[1,1]^2 F[1,2]^2+4/3 F[1,1] F[1,2]^3-2/3 F[1,2]^4+8 F[1,1]^2 F[2,2]-12 F[1,1] F[1,2] F[2,2]+4 F[1,2]^2 F[2,2]-6 F[2,2]^2+8 F[1,1] F[3,1]+8 F[1,2] F[3,1]+8 F[1,1] F[3,32]-4 F[1,2] F[3,32]-4 F[4,32]+16/3 F[1,1] Zeta[3]+16/3 F[1,2] Zeta[3],master[ZT2,4,4]->(101 \[Pi]^4)/120+5/3 \[Pi]^2 F[1,1]^2+2/3 F[1,1]^4+44/3 F[1,1] Zeta[3],master[ZT2,5,4]->F[4,33],master[ZT2,6,4]->F[4,34],master[ZT2,7,4]->-((101 \[Pi]^4)/960)-5/24 \[Pi]^2 F[1,1]^2-1/12 F[1,1]^4+1/2 \[Pi]^2 F[2,6]+4 F[4,4]-11/6 F[1,1] Zeta[3]+5 F[1,6] Zeta[3],master[ZT2,8,4]->F[4,35],master[ZT2,9,4]->F[4,36],master[ZT2,10,4]->F[4,37],master[ZT2,11,4]->F[4,38],master[ZT2,12,4]->F[4,71],master[ZT2,13,4]->F[4,72],master[ZT2,14,4]->F[4,39],master[ZT2,15,4]->F[4,40],master[ZT2,16,4]->F[4,41],master[ZT2,17,4]->F[4,73],master[ZT2,18,4]->F[4,42],master[ZT2,19,4]->F[4,74]}


==> ancillary/pentagonbasis_weight0.m <==
(* ::Package:: *)

{master[T0,1,0]->1,master[T0,2,0]->0,master[T0,3,0]->0,master[T0,4,0]->1,master[T0,5,0]->0,master[T0,6,0]->0,master[T0,7,0]->0,master[T0,8,0]->0,master[T0,9,0]->0,master[T0,10,0]->0,master[T0,11,0]->0,master[T0,12,0]->0,master[T0,13,0]->0,master[T0,14,0]->1/2,master[T0,15,0]->3/2,master[T0,16,0]->3/2,master[T0,17,0]->1/2,master[T0,18,0]->0,master[T1,1,0]->1,master[T1,2,0]->1,master[T1,3,0]->0,master[T1,4,0]->-1/2,master[T1,5,0]->0,master[T1,6,0]->-1,master[T1,7,0]->0,master[T1,8,0]->-1,master[T1,9,0]->0,master[T1,10,0]->-1,master[T1,11,0]->1,master[T1,12,0]->0,master[T1,13,0]->0,master[T1,14,0]->0,master[T1,15,0]->0,master[T1,16,0]->0,master[T1,17,0]->0,master[T1,18,0]->0,master[T1,19,0]->0,master[T1,20,0]->1/2,master[T1,21,0]->0,master[T1,22,0]->0,master[T1,23,0]->0,master[T1,24,0]->0,master[T1,25,0]->0,master[T1,26,0]->0,master[T1,27,0]->0,master[T1,28,0]->0,master[T1,29,0]->1,master[T1,30,0]->0,master[T1,31,0]->0,master[T1,32,0]->0,master[T1,33,0]->-1/4,master[T1,34,0]->0,master[T1,35,0]->0,master[T1,36,0]->-1/4,master[T1,37,0]->0,master[T1,38,0]->0,master[T1,39,0]->0,master[T1,40,0]->-1/6,master[T1,41,0]->0,master[T1,42,0]->-5/12,master[T1,43,0]->0,master[T1,44,0]->-5/12,master[T1,45,0]->0,master[T1,46,0]->-1/6,master[T1,47,0]->0,master[T1,48,0]->-1/4,master[T1,49,0]->0,master[T1,50,0]->-3/4,master[T1,51,0]->0,master[T1,52,0]->-5/6,master[T1,53,0]->0,master[T1,54,0]->0,master[T1,55,0]->0,master[T1,56,0]->0,master[T1,57,0]->0,master[T1,58,0]->0,master[T1,59,0]->0,master[T1,60,0]->0,master[T1,61,0]->0,master[T1,62,0]->0,master[T1,63,0]->0,master[T1,64,0]->0,master[T1,65,0]->0,master[T1,66,0]->-1/4,master[T1,67,0]->0,master[T1,68,0]->0,master[T1,69,0]->-5/6,master[T1,70,0]->0,master[T1,71,0]->-3/4,master[T1,72,0]->0,master[T1,73,0]->-1/4,master[T1,74,0]->0,master[T1,75,0]->-5/4,master[T1,76,0]->0,master[T1,77,0]->-5/4,master[T1,78,0]->0,master[T1,79,0]->0,master[T1,80,0]->0,master[T1,81,0]->0,master[T1,82,0]->0,master[T1,83,0]->0,master[T1,84,0]->0,master[T1,85,0]->0,master[T1,86,0]->0,master[T1,87,0]->0,master[T1,88,0]->0,master[T1,89,0]->0,master[T1,90,0]->0,master[T1,91,0]->0,master[T1,92,0]->0,master[T1,93,0]->0,master[T1,94,0]->0,master[T1,95,0]->5/24,master[T1,96,0]->0,master[T1,97,0]->1/6,master[T1,98,0]->0,master[T1,99,0]->11/24,master[T1,100,0]->0,master[T1,101,0]->5/12,master[T1,102,0]->11/24,master[T1,103,0]->0,master[T1,104,0]->5/12,master[T1,105,0]->5/24,master[T1,106,0]->0,master[T1,107,0]->1/6,master[T1,108,0]->0,master[T1,109,0]->0,master[T1,110,0]->0,master[T1,111,0]->0,master[T2,1,0]->-1/2,master[T2,2,0]->0,master[T2,3,0]->-1,master[T2,4,0]->1,master[T2,5,0]->0,master[T2,6,0]->0,master[T2,7,0]->-1/8,master[T2,8,0]->0,master[T2,9,0]->0,master[T2,10,0]->0,master[T2,11,0]->0,master[T2,12,0]->1/2,master[T2,13,0]->0,master[T2,14,0]->0,master[T2,15,0]->-1/8,master[T2,16,0]->0,master[T2,17,0]->0,master[T2,18,0]->1/2,master[T2,19,0]->0,master[ZT2,1,0]->-1/2,master[ZT2,2,0]->0,master[ZT2,3,0]->-1,master[ZT2,4,0]->1,master[ZT2,5,0]->0,master[ZT2,6,0]->0,master[ZT2,7,0]->-1/8,master[ZT2,8,0]->0,master[ZT2,9,0]->0,master[ZT2,10,0]->0,master[ZT2,11,0]->0,master[ZT2,12,0]->1/2,master[ZT2,13,0]->0,master[ZT2,14,0]->0,master[ZT2,15,0]->-1/8,master[ZT2,16,0]->0,master[ZT2,17,0]->0,master[ZT2,18,0]->1/2,master[ZT2,19,0]->0
}


==> ancillary/roots.m <==
{
(* Grams *)
sqrtG1 -> root[v12^2 - 4*mTsq*qsq],
sqrtG2 -> root[v23^2 - 4*mTsq*qsq],
sqrtG3 -> root[(qsq+v23-v45)^2 - 4*mTsq*v45],
sqrtG4 -> root[(qsq+v12-v45)^2 - 4*mTsq*v45],
sqrtG5 -> root[(qsq+v34-v15)^2 - 4*qsq*(mTsq+v34)],
sqrtD5 -> root[qsq^4+(v12 (v15-v23)+v23 v34)^2+2 qsq^3 (v12-v15+v23-v34-v45)+2 (-2 mTsq (v12+v15-v34) (v15-v23-v34)+v23 (v15-v34) v34+v12 (-v15^2+v23 v34+v15 (v23+v34))) v45+(v15-v34)^2 v45^2+qsq^2 (v12^2+v15^2+v23^2-4 v23 v34+v34^2+4 mTsq v45-2 v23 v45+4 v34 v45+v45^2-2 v12 (2 v15-2 v23+v34+v45)+2 v15 (-v23+v34+2 v45))+2 qsq (v12^2 (-v15+v23)-v15^2 v45+v12 (v15^2-2 v15 v23+v23^2+v15 v34-2 v23 v34+(2 mTsq+2 v15-v23+v34) v45)+v15 (-v45^2+v23 (v34+v45))-(v23-v45) (v23 v34-2 mTsq v45-v34 (v34+v45)))],

(* Cayleys *)
sqrtC1 -> root[qsq*(qsq-4*mTsq)],
sqrtC2 -> root[( (qsq+v12)*(qsq+v23) - qsq*v45 )*( (qsq+v12)*(qsq+v23)-(qsq-4*mTsq)*v45 )],

(* other *)
sqrtR1 -> root[(2*qsq+v12+v23)^2 - 4*qsq*v45],
sqrtR2 -> root[(qsq + v23)^2*(qsq + v12 - v34)^2 - 2*(qsq + v23)*(qsq^2 + qsq*(-2*mTsq + v12 - v34) - 2*mTsq*(v12 + v15 - v34))*v45 + qsq*(qsq - 4*mTsq)*v45^2],
sqrtR3 -> root[(qsq + v12)^2*(qsq - v15 + v23)^2 - 2*(qsq + v12)*((qsq - 2*mTsq)*(qsq - v15 + v23) - 2*mTsq*v34)*v45 + qsq*(qsq - 4*mTsq)*v45^2],
sqrtR4 -> root[4*(qsq^6 + mTsq^2*(v12 + v23)^4 + 2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*(v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*(v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 12*(v12 + v23)*v45 - 4*v45^2)))],

(* Nested Roots *)
sqrtN1 -> root[qsq*(2*qsq^3 - 2*mTsq*(v12 + v23)^2 + 2*qsq^2*(-4*mTsq + v12 + v23 - 2*v45) + qsq*(v12^2 + v23^2 - 8*mTsq*(v12 + v23) - 2*(v12 + v23)*v45 + 2*v45^2) + sqrtR4)],
sqrtN2 -> sqrtC1*qsq*(v12-v23)*(2*qsq+v12+v23-2*v45)/sqrtN1
}


==> ancillary/subAnalytic_weight1.m <==
(* ::Package:: *)

{F[1,1]->-Log[ww[6]],F[1,2]->-I \[Pi]+Log[ww[1]]-Log[ww[6]],F[1,3]->-I \[Pi]+Log[ww[7]],F[1,4]->I \[Pi]-Log[ww[5]],F[1,5]->-I \[Pi]+Log[ww[2]]-Log[ww[6]],F[1,6]->Log[-ww[4]]-Log[ww[6]],F[1,7]->Log[-ww[3]]-Log[ww[6]]}


(* ::Input:: *)
(**)


==> ancillary/subAnalytic_weight2.m <==
(* ::Package:: *)

{F[2,2]->(2 \[Pi]^2)/3+2 I \[Pi] Log[ww[1]]-3/2 Log[ww[1]]^2+Log[ww[1]] Log[ww[6]]+1/2 Log[ww[6]]^2-I \[Pi] Log[ww[9]]+Log[ww[1]] Log[ww[9]]-Log[ww[6]] Log[ww[9]]-PolyLog[2,-(ww[6]/ww[1])],F[2,3]->\[Pi]^2+DO[1/ww[7]]+I \[Pi] Log[ww[7]]-I \[Pi] Log[ww[8]]+Log[ww[7]] Log[ww[8]]+I \[Pi] Log[ww[134]]-Log[ww[7]] Log[ww[134]],F[2,5]->(2 \[Pi]^2)/3+2 I \[Pi] Log[ww[2]]-3/2 Log[ww[2]]^2+Log[ww[2]] Log[ww[6]]+1/2 Log[ww[6]]^2-I \[Pi] Log[ww[10]]+Log[ww[2]] Log[ww[10]]-Log[ww[6]] Log[ww[10]]-PolyLog[2,-(ww[6]/ww[2])],F[2,6]->-Log[-ww[4]]^2+Log[-ww[4]] Log[ww[6]]-PolyLog[2,ww[12]/ww[6]],F[2,7]->-Log[-ww[3]]^2+Log[-ww[3]] Log[ww[6]]-PolyLog[2,ww[11]/ww[6]],F[2,8]->-8 \[Pi]^2+E2[-(ww[99,B]/ww[37,A]),-(ww[99,D]/ww[37,A])]+2 E2[-(ww[99,B]/ww[99,A]),-(ww[99,D]/ww[99,C])]+7 I \[Pi] Log[2]+8 Log[2]^2+I \[Pi] Log[ww[1]]+3 Log[2] Log[ww[1]]-1/2 Log[ww[1]]^2+2 I \[Pi] Log[ww[6]]+6 Log[2] Log[ww[6]]+2 Log[ww[1]] Log[ww[6]]+Log[ww[6]]^2+5 I \[Pi] Log[ww[8]]+7 Log[2] Log[ww[8]]+Log[ww[1]] Log[ww[8]]+3 Log[ww[6]] Log[ww[8]]+3/2 Log[ww[8]]^2-I \[Pi] Log[ww[9]]+Log[ww[1]] Log[ww[9]]-Log[ww[6]] Log[ww[9]]-9 I \[Pi] Log[ww[7,A]]-11 Log[2] Log[ww[7,A]]-2 Log[ww[1]] Log[ww[7,A]]-4 Log[ww[6]] Log[ww[7,A]]-5 Log[ww[8]] Log[ww[7,A]]+4 Log[ww[7,A]]^2+4 I \[Pi] Log[ww[37,A]]-Log[2] Log[ww[37,A]]-Log[ww[1]] Log[ww[37,A]]-Log[ww[7,A]] Log[ww[37,A]]+Log[ww[37,A]]^2+7 I \[Pi] Log[ww[99,A]]+Log[2] Log[ww[99,A]]+Log[ww[8]] Log[ww[99,A]]-2 Log[ww[7,A]] Log[ww[99,A]]+Log[ww[37,A]] Log[ww[99,A]]+2 Log[ww[99,A]]^2-9 I \[Pi] Log[ww[99,B]]-5 Log[2] Log[ww[99,B]]-2 Log[ww[6]] Log[ww[99,B]]-3 Log[ww[8]] Log[ww[99,B]]+6 Log[ww[7,A]] Log[ww[99,B]]-Log[ww[37,A]] Log[ww[99,B]]-4 Log[ww[99,A]] Log[ww[99,B]]+2 Log[ww[99,B]]^2-PolyLog[2,-(ww[6]/ww[1])]+PolyLog[2,1-(ww[99,A] ww[99,C])/(ww[7,A] ww[7,B])],F[2,9]->I \[Pi] Log[ww[39]]-2 Log[ww[2]] Log[ww[39]]+Log[ww[5]] Log[ww[39]]+Log[ww[6]] Log[ww[39]]-1/2 Log[ww[39]]^2+Log[ww[2]] Log[ww[41]]-Log[ww[5]] Log[ww[41]]+Log[ww[39]] Log[ww[41]]-1/2 Log[ww[41]]^2+2 PolyLog[2,1-ww[39]]-PolyLog[2,1-ww[39]^2/ww[41]]-PolyLog[2,1-ww[41]],F[2,10]->I \[Pi] Log[ww[40]]-2 Log[ww[1]] Log[ww[40]]+Log[ww[5]] Log[ww[40]]+Log[ww[6]] Log[ww[40]]-1/2 Log[ww[40]]^2+Log[ww[1]] Log[ww[42]]-Log[ww[5]] Log[ww[42]]+Log[ww[40]] Log[ww[42]]-1/2 Log[ww[42]]^2+2 PolyLog[2,1-ww[40]]-PolyLog[2,1-ww[40]^2/ww[42]]-PolyLog[2,1-ww[42]],F[2,11]->-8 \[Pi]^2+E2[-(ww[100,B]/ww[38,A]),-(ww[100,D]/ww[38,A])]+2 E2[-(ww[100,B]/ww[100,A]),-(ww[100,D]/ww[100,C])]+7 I \[Pi] Log[2]+8 Log[2]^2+I \[Pi] Log[ww[2]]+3 Log[2] Log[ww[2]]-1/2 Log[ww[2]]^2+2 I \[Pi] Log[ww[6]]+6 Log[2] Log[ww[6]]+2 Log[ww[2]] Log[ww[6]]+Log[ww[6]]^2+5 I \[Pi] Log[ww[8]]+7 Log[2] Log[ww[8]]+Log[ww[2]] Log[ww[8]]+3 Log[ww[6]] Log[ww[8]]+3/2 Log[ww[8]]^2-I \[Pi] Log[ww[10]]+Log[ww[2]] Log[ww[10]]-Log[ww[6]] Log[ww[10]]-9 I \[Pi] Log[ww[7,A]]-11 Log[2] Log[ww[7,A]]-2 Log[ww[2]] Log[ww[7,A]]-4 Log[ww[6]] Log[ww[7,A]]-5 Log[ww[8]] Log[ww[7,A]]+4 Log[ww[7,A]]^2+4 I \[Pi] Log[ww[38,A]]-Log[2] Log[ww[38,A]]-Log[ww[2]] Log[ww[38,A]]-Log[ww[7,A]] Log[ww[38,A]]+Log[ww[38,A]]^2+7 I \[Pi] Log[ww[100,A]]+Log[2] Log[ww[100,A]]+Log[ww[8]] Log[ww[100,A]]-2 Log[ww[7,A]] Log[ww[100,A]]+Log[ww[38,A]] Log[ww[100,A]]+2 Log[ww[100,A]]^2-9 I \[Pi] Log[ww[100,B]]-5 Log[2] Log[ww[100,B]]-2 Log[ww[6]] Log[ww[100,B]]-3 Log[ww[8]] Log[ww[100,B]]+6 Log[ww[7,A]] Log[ww[100,B]]-Log[ww[38,A]] Log[ww[100,B]]-4 Log[ww[100,A]] Log[ww[100,B]]+2 Log[ww[100,B]]^2-PolyLog[2,-(ww[6]/ww[2])]+PolyLog[2,1-(ww[100,A] ww[100,C])/(ww[7,A] ww[7,B])],F[2,12]->\[Pi]^2/2-2 E2[ww[101,A]/ww[46,B],ww[101,C]/ww[46,B]]-2 E2[-(ww[101,B]/ww[45,B]),-(ww[101,D]/ww[45,B])]-2 Log[2]^2-2 I \[Pi] Log[ww[6]]+Log[ww[6]]^2+3 I \[Pi] Log[ww[8]]-4 Log[2] Log[ww[8]]+Log[ww[6]] Log[ww[8]]-3/2 Log[ww[8]]^2+4 I \[Pi] Log[ww[11]]-4 Log[2] Log[ww[11]]-3 Log[ww[8]] Log[ww[11]]-2 Log[ww[11]]^2+2 I \[Pi] Log[-ww[12]]-2 Log[2] Log[-ww[12]]-2 Log[ww[8]] Log[-ww[12]]-3/2 Log[-ww[12]]^2-3 I \[Pi] Log[ww[29]]+2 Log[2] Log[ww[29]]-Log[ww[6]] Log[ww[29]]+Log[ww[8]] Log[ww[29]]+Log[ww[11]] Log[ww[29]]+Log[-ww[12]] Log[ww[29]]-I \[Pi] Log[ww[52]]-2 Log[2] Log[ww[52]]-Log[ww[8]] Log[ww[52]]-Log[-ww[12]] Log[ww[52]]+2 I \[Pi] Log[ww[7,A]]-4 I \[Pi] Log[ww[45,A]]+Log[ww[8]] Log[ww[45,A]]+2 Log[-ww[12]] Log[ww[45,A]]-Log[ww[29]] Log[ww[45,A]]+2 Log[ww[52]] Log[ww[45,A]]-4 I \[Pi] Log[ww[46,A]]+4 Log[2] Log[ww[46,A]]+3 Log[ww[8]] Log[ww[46,A]]+4 Log[ww[11]] Log[ww[46,A]]-Log[ww[29]] Log[ww[46,A]]-2 Log[ww[46,A]]^2+2 I \[Pi] Log[ww[55,A]]+4 I \[Pi] Log[ww[101,A]]-PolyLog[2,ww[52]]-PolyLog[2,ww[45,A]^2/(4 ww[8] ww[12])]+PolyLog[2,(ww[45,B] ww[46,A])/(ww[7,A] ww[7,B])]-PolyLog[2,ww[46,A]^2/(4 ww[8] ww[11])]+PolyLog[2,(ww[52] ww[45,A]^2 ww[46,A]^2)/(16 ww[8]^2 ww[11] ww[12])]+PolyLog[2,(ww[45,A] ww[46,B])/(ww[7,A] ww[7,B])],F[2,13]->(4 \[Pi]^2)/3+2 E2[ww[58]/ww[7],ww[7] ww[58]]+Log[ww[7]]^2+Log[ww[58]]^2-2 I \[Pi] Log[ww[90]]+2 Log[ww[7]] Log[ww[90]],F[2,14]->-((83 \[Pi]^2)/24)-E2[-(ww[4]/(ww[3] ww[7])),-((ww[4] ww[7])/ww[3])]+2 I \[Pi] Log[2]-5/2 I \[Pi] Log[ww[1]]+2 Log[ww[1]]^2-1/2 Log[ww[1]] Log[-ww[3]]+4 I \[Pi] (I \[Pi]+Log[-ww[3]])-3/2 Log[ww[1]] (I \[Pi]+Log[-ww[3]])-2 (I \[Pi]+Log[-ww[3]])^2-1/3 Log[-ww[4]]^2-14/3 I \[Pi] (I \[Pi]+Log[-ww[4]])+2 Log[ww[1]] (I \[Pi]+Log[-ww[4]])+4/3 (I \[Pi]+Log[-ww[4]])^2+7/3 I \[Pi] Log[ww[6]]-Log[ww[1]] Log[ww[6]]+1/3 Log[-ww[4]] Log[ww[6]]-1/3 (I \[Pi]+Log[-ww[4]]) Log[ww[6]]+1/4 Log[ww[6]]^2-2 I \[Pi] Log[ww[7]]-2 Log[2] Log[ww[7]]-Log[ww[6]] Log[ww[7]]+1/2 I \[Pi] Log[ww[19]]-2 Log[ww[1]] Log[ww[19]]+1/2 Log[-ww[3]] Log[ww[19]]+3/2 (I \[Pi]+Log[-ww[3]]) Log[ww[19]]+I \[Pi] Log[ww[29]]+(I \[Pi]+Log[-ww[3]]) Log[ww[29]]-(I \[Pi]+Log[-ww[4]]) Log[ww[29]]-Log[ww[7]] Log[ww[29]]-2 I \[Pi] Log[ww[55,A]]+2 Log[ww[7]] Log[ww[55,A]]+2 PolyLog[2,ww[3]/ww[1]],F[2,15]->-((5 \[Pi]^2)/24)+2 I \[Pi] Log[ww[2]]-2 Log[ww[2]]^2+Log[-ww[4]]^2+2 Log[-ww[4]] Log[ww[5]]+Log[ww[2]] Log[ww[6]]-Log[ww[5]] Log[ww[6]]-1/4 Log[ww[6]]^2-2 I \[Pi] Log[ww[20]]+2 Log[ww[2]] Log[ww[20]]-2 Log[-ww[4]] Log[ww[20]]-2 PolyLog[2,ww[4]/ww[2]],F[2,16]->-((5 \[Pi]^2)/24)+2 I \[Pi] Log[ww[1]]-2 Log[ww[1]]^2+Log[-ww[3]]^2+2 Log[-ww[3]] Log[ww[5]]+Log[ww[1]] Log[ww[6]]-Log[ww[5]] Log[ww[6]]-1/4 Log[ww[6]]^2-2 I \[Pi] Log[ww[19]]+2 Log[ww[1]] Log[ww[19]]-2 Log[-ww[3]] Log[ww[19]]-2 PolyLog[2,ww[3]/ww[1]],F[2,17]->4 \[Pi]^2-1/2 DO[1/ww[7]^2]+3 DO[1/ww[7]]+2 I \[Pi] Log[ww[2]]+I \[Pi] Log[ww[6]]+4 I \[Pi] Log[ww[7]]-2 Log[ww[2]] Log[ww[7]]-Log[ww[6]] Log[ww[7]]-3 I \[Pi] Log[ww[8]]+3 Log[ww[7]] Log[ww[8]]+2 I \[Pi] Log[ww[134]]-2 Log[ww[7]] Log[ww[134]],F[2,18]->2 \[Pi]^2+3 DO[1/ww[7]]+1/2 DO[1/ww[55]]-1/2 DO[1/(ww[7]^2 ww[55])]+2 I \[Pi] Log[ww[7]]-3 I \[Pi] Log[ww[8]]+3 Log[ww[7]] Log[ww[8]]+I \[Pi] Log[ww[29]]-Log[ww[7]] Log[ww[29]]+2 I \[Pi] Log[ww[134]]-2 Log[ww[7]] Log[ww[134]]}

